Electromagnetic fields in compact binaries: post-Newtonian wave generation and application to double white dwarfs systems

The aim of this work is twofold: (i) to properly define a wave-generation formalism for compact-supported sources embedded in Einstein-Maxwell theory, relying on matched post-Newtonian and multipolar-post-Minkowskian expansions; (ii) to apply this formalism (which is valid for any type of post-Newtonian sources) to the case of two stars with constant and aligned magnetic dipoles, by computing the fluxes of energy and angular momentum to the next-to-leading order, as well as the gravitational amplitude modes. Assuming eccentric orbits, we derive the evolution of orbital parameters, as well as the observables of the system, notably the gravitational phase for quasi-circular orbits. Finally, we give some numerical estimates for the contribution of the magnetic dipoles for some realistic systems.

==> anc/EM_PNwave_supplementary_material.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Ancillary file to "Electromagnetic fields in compact binaries: post-Newtonian wave generation and application to double white dwarfs systems"*)


(* ::Text:: *)
(*Authors: Quentin Henry, Francois Larrouturou and Christophe Le Poncin-Lafitte*)
(*Type: program Mathematica/xTensor*)
(**)
(*This file contains  the explicit expressions discussed in arXiv:2310.?????*)


(*
Content :

i) For generic orbits
FgenGW and FgenEM compose the energy flux, eq. (B1).
GgenGW and GgenEM compose the angular momentum flux, eq. (B5).
Hlmgen are the gravitational amplitude modes, eq. (B8).

ii) Quasi-Keplerian parametrization
{arNLO,nNLO,KNLO,er2NLO,etNLO,e\[Phi]NLO,fvminusu,fv,g2v,g3v} are the quantities parametrizing the orbit, eq. (B10).
xNLO is the frequency-related PN parameter, eq. (B11).

iii) For quasi-elliptic orbits
Fecc is the orbit-averaged total energy flux, eq. (B12a).
Gecc is the orbit-averaged total angular momentum flux, eq. (B12b).
dedt is the orbit-averaged evolution of the time-eccentricity, eq. (B15).
dardt is the orbit-averaged evolution of the semi-major axis, eq. (B17).
dxdt is the orbit-averaged evolution of the frequency-related parameter, eq. (B19).
Hlmecc are the gravitational amplitude modes expressed in terms of (x,et,u), normalized according to eq. (B7).

iv) For quasi-circular orbits
\[Phi]circ is the gravitational-wave phase, eq. (4.17).
*)


(*
Notations:

\[Alpha]EM is the fine-structure constant,
m = m1 + m2 is the total mass
\[Nu] = m1 m2 / m^2 is the symmetric mass ratio 
\[Delta] = (m1 - m2) / m is the antisymmetric mass ratio 
\[Mu]1 and \[Mu]2 are the magnetic dipoles, normalized as eq. (4.1)
\[Mu]p and \[Mu]m are the combinations presented in eq. (4.2)

xi[i] = r ni[i] is the position in the center-of-mass frame
vi[i] = rdot ni[i] + r \[Phi]dot \[Lambda][i] is the velocity in the center-of-mass frame

\[CurlyEpsilon] and j are the energy and angular momentum variables eq. (B.9)
u is the eccentric anomaly, eq. (4.8a)
et is the time-eccentricity, eq. (4.8b)
x is the frequency-related parameter eq. (4.9) [see also eq. (4.13) for the quasi-circular phase]
*)


FgenGW = (-96*G^7*m^8*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu])/(35*c^11*r^8) - 
     (544*G^6*m^7*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu])/(15*c^11*r^7) + 
     (16*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu])/(5*c^9*r^6) - 
     (544*G^5*m^6*rdot^4*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu])/(35*c^11*r^6) + 
     (32*G^5*m^6*\[Nu]^2)/(105*c^7*r^6) + (144*G^4*m^5*rdot^2*\[Nu]^2)/
      (35*c^7*r^5) + (8*G^3*m^4*rdot^2*\[Nu]^2)/(15*c^5*r^4) - 
     (256*G^3*m^4*rdot^4*\[Nu]^2)/(105*c^7*r^4) + 
     (384*G^7*m^8*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2)/(35*c^11*r^8) + 
     (1744*G^6*m^7*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2)/(35*c^11*r^7) + 
     (1184*G^5*m^6*rdot^4*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2)/(35*c^11*r^6) - 
     (128*G^5*m^6*\[Nu]^3)/(105*c^7*r^6) + (16*G^4*m^5*rdot^2*\[Nu]^3)/
      (21*c^7*r^5) + (48*G^3*m^4*rdot^4*\[Nu]^3)/(35*c^7*r^4) + 
     (10648*G^6*m^7*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot^2)/
      (35*c^11*r^5) - (192*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*
       \[Phi]dot^2)/(5*c^9*r^4) + (9272*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1*
       \[Mu]2*\[Nu]*\[Phi]dot^2)/(35*c^11*r^4) - 
     (1088*G^4*m^5*\[Nu]^2*\[Phi]dot^2)/(21*c^7*r^3) + 
     (32*G^3*m^4*\[Nu]^2*\[Phi]dot^2)/(5*c^5*r^2) - 
     (936*G^3*m^4*rdot^2*\[Nu]^2*\[Phi]dot^2)/(35*c^7*r^2) - 
     (5184*G^6*m^7*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*\[Phi]dot^2)/
      (35*c^11*r^5) - (21968*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*
       \[Phi]dot^2)/(35*c^11*r^4) + (64*G^4*m^5*\[Nu]^3*\[Phi]dot^2)/
      (21*c^7*r^3) + (144*G^3*m^4*rdot^2*\[Nu]^3*\[Phi]dot^2)/(7*c^7*r^2) - 
     (3324*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot^4)/
      (35*c^11*r^2) + (314*G^3*m^4*\[Nu]^2*\[Phi]dot^4)/(21*c^7) + 
     (9104*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*\[Phi]dot^4)/
      (35*c^11*r^2) - (568*G^3*m^4*\[Nu]^3*\[Phi]dot^4)/(35*c^7)
 
FgenEM = (16*G^7*m^8*\[Alpha]EM*\[Mu]1^2)/(105*c^11*r^8) - 
     (976*G^6*m^7*rdot^2*\[Alpha]EM*\[Mu]1^2)/(105*c^11*r^7) + 
     (8*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1^2)/(15*c^9*r^6) - 
     (256*G^5*m^6*rdot^4*\[Alpha]EM*\[Mu]1^2)/(105*c^11*r^6) - 
     (16*G^7*m^8*\[Alpha]EM*\[Delta]*\[Mu]1^2)/(105*c^11*r^8) + 
     (976*G^6*m^7*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]1^2)/(105*c^11*r^7) - 
     (8*G^5*m^6*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]1^2)/(15*c^9*r^6) + 
     (256*G^5*m^6*rdot^4*\[Alpha]EM*\[Delta]*\[Mu]1^2)/(105*c^11*r^6) + 
     (16*G^7*m^8*\[Alpha]EM*\[Mu]2^2)/(105*c^11*r^8) - 
     (976*G^6*m^7*rdot^2*\[Alpha]EM*\[Mu]2^2)/(105*c^11*r^7) + 
     (8*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]2^2)/(15*c^9*r^6) - 
     (256*G^5*m^6*rdot^4*\[Alpha]EM*\[Mu]2^2)/(105*c^11*r^6) + 
     (16*G^7*m^8*\[Alpha]EM*\[Delta]*\[Mu]2^2)/(105*c^11*r^8) - 
     (976*G^6*m^7*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]2^2)/(105*c^11*r^7) + 
     (8*G^5*m^6*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]2^2)/(15*c^9*r^6) - 
     (256*G^5*m^6*rdot^4*\[Alpha]EM*\[Delta]*\[Mu]2^2)/(105*c^11*r^6) - 
     (64*G^7*m^8*\[Alpha]EM*\[Mu]1^2*\[Nu])/(105*c^11*r^8) + 
     (2756*G^6*m^7*rdot^2*\[Alpha]EM*\[Mu]1^2*\[Nu])/(105*c^11*r^7) - 
     (16*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1^2*\[Nu])/(15*c^9*r^6) + 
     (968*G^5*m^6*rdot^4*\[Alpha]EM*\[Mu]1^2*\[Nu])/(105*c^11*r^6) + 
     (32*G^7*m^8*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Nu])/(105*c^11*r^8) - 
     (268*G^6*m^7*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Nu])/(35*c^11*r^7) - 
     (152*G^5*m^6*rdot^4*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Nu])/(35*c^11*r^6) + 
     (584*G^6*m^7*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu])/(21*c^11*r^7) - 
     (32*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu])/(15*c^9*r^6) + 
     (128*G^5*m^6*rdot^4*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu])/(21*c^11*r^6) - 
     (64*G^7*m^8*\[Alpha]EM*\[Mu]2^2*\[Nu])/(105*c^11*r^8) + 
     (2756*G^6*m^7*rdot^2*\[Alpha]EM*\[Mu]2^2*\[Nu])/(105*c^11*r^7) - 
     (16*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]2^2*\[Nu])/(15*c^9*r^6) + 
     (968*G^5*m^6*rdot^4*\[Alpha]EM*\[Mu]2^2*\[Nu])/(105*c^11*r^6) - 
     (32*G^7*m^8*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Nu])/(105*c^11*r^8) + 
     (268*G^6*m^7*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Nu])/(35*c^11*r^7) + 
     (152*G^5*m^6*rdot^4*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Nu])/(35*c^11*r^6) + 
     (32*G^7*m^8*\[Alpha]EM*\[Mu]1^2*\[Nu]^2)/(105*c^11*r^8) - 
     (496*G^6*m^7*rdot^2*\[Alpha]EM*\[Mu]1^2*\[Nu]^2)/(105*c^11*r^7) - 
     (80*G^5*m^6*rdot^4*\[Alpha]EM*\[Mu]1^2*\[Nu]^2)/(21*c^11*r^6) + 
     (64*G^7*m^8*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2)/(105*c^11*r^8) - 
     (992*G^6*m^7*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2)/(105*c^11*r^7) - 
     (160*G^5*m^6*rdot^4*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2)/(21*c^11*r^6) + 
     (32*G^7*m^8*\[Alpha]EM*\[Mu]2^2*\[Nu]^2)/(105*c^11*r^8) - 
     (496*G^6*m^7*rdot^2*\[Alpha]EM*\[Mu]2^2*\[Nu]^2)/(105*c^11*r^7) - 
     (80*G^5*m^6*rdot^4*\[Alpha]EM*\[Mu]2^2*\[Nu]^2)/(21*c^11*r^6) - 
     (71*G^6*m^7*\[Alpha]EM*\[Mu]1^2*\[Phi]dot^2)/(105*c^11*r^5) + 
     (2*G^5*m^6*\[Alpha]EM*\[Mu]1^2*\[Phi]dot^2)/(15*c^9*r^4) + 
     (1177*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1^2*\[Phi]dot^2)/(105*c^11*r^4) + 
     (71*G^6*m^7*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Phi]dot^2)/(105*c^11*r^5) - 
     (2*G^5*m^6*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Phi]dot^2)/(15*c^9*r^4) - 
     (1177*G^5*m^6*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Phi]dot^2)/
      (105*c^11*r^4) - (71*G^6*m^7*\[Alpha]EM*\[Mu]2^2*\[Phi]dot^2)/
      (105*c^11*r^5) + (2*G^5*m^6*\[Alpha]EM*\[Mu]2^2*\[Phi]dot^2)/
      (15*c^9*r^4) + (1177*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]2^2*\[Phi]dot^2)/
      (105*c^11*r^4) - (71*G^6*m^7*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Phi]dot^2)/
      (105*c^11*r^5) + (2*G^5*m^6*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Phi]dot^2)/
      (15*c^9*r^4) + (1177*G^5*m^6*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]2^2*
       \[Phi]dot^2)/(105*c^11*r^4) + (88*G^6*m^7*\[Alpha]EM*\[Mu]1^2*\[Nu]*
       \[Phi]dot^2)/(105*c^11*r^5) - (4*G^5*m^6*\[Alpha]EM*\[Mu]1^2*\[Nu]*
       \[Phi]dot^2)/(15*c^9*r^4) - (3224*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1^2*
       \[Nu]*\[Phi]dot^2)/(105*c^11*r^4) + 
     (18*G^6*m^7*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Nu]*\[Phi]dot^2)/
      (35*c^11*r^5) + (58*G^5*m^6*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Nu]*
       \[Phi]dot^2)/(7*c^11*r^4) + (356*G^6*m^7*\[Alpha]EM*\[Mu]1*\[Mu]2*
       \[Nu]*\[Phi]dot^2)/(105*c^11*r^5) - 
     (8*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot^2)/(15*c^9*r^4) - 
     (2824*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot^2)/
      (105*c^11*r^4) + (88*G^6*m^7*\[Alpha]EM*\[Mu]2^2*\[Nu]*\[Phi]dot^2)/
      (105*c^11*r^5) - (4*G^5*m^6*\[Alpha]EM*\[Mu]2^2*\[Nu]*\[Phi]dot^2)/
      (15*c^9*r^4) - (3224*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]2^2*\[Nu]*
       \[Phi]dot^2)/(105*c^11*r^4) - (18*G^6*m^7*\[Alpha]EM*\[Delta]*\[Mu]2^2*
       \[Nu]*\[Phi]dot^2)/(35*c^11*r^5) - 
     (58*G^5*m^6*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Nu]*\[Phi]dot^2)/
      (7*c^11*r^4) + (68*G^6*m^7*\[Alpha]EM*\[Mu]1^2*\[Nu]^2*\[Phi]dot^2)/
      (105*c^11*r^5) + (104*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1^2*\[Nu]^2*
       \[Phi]dot^2)/(21*c^11*r^4) + (136*G^6*m^7*\[Alpha]EM*\[Mu]1*\[Mu]2*
       \[Nu]^2*\[Phi]dot^2)/(105*c^11*r^5) + 
     (208*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*\[Phi]dot^2)/
      (21*c^11*r^4) + (68*G^6*m^7*\[Alpha]EM*\[Mu]2^2*\[Nu]^2*\[Phi]dot^2)/
      (105*c^11*r^5) + (104*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]2^2*\[Nu]^2*
       \[Phi]dot^2)/(21*c^11*r^4) + (397*G^5*m^6*\[Alpha]EM*\[Mu]1^2*
       \[Phi]dot^4)/(210*c^11*r^2) - (397*G^5*m^6*\[Alpha]EM*\[Delta]*
       \[Mu]1^2*\[Phi]dot^4)/(210*c^11*r^2) + 
     (397*G^5*m^6*\[Alpha]EM*\[Mu]2^2*\[Phi]dot^4)/(210*c^11*r^2) + 
     (397*G^5*m^6*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Phi]dot^4)/(210*c^11*r^2) - 
     (598*G^5*m^6*\[Alpha]EM*\[Mu]1^2*\[Nu]*\[Phi]dot^4)/(105*c^11*r^2) + 
     (67*G^5*m^6*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Nu]*\[Phi]dot^4)/
      (35*c^11*r^2) - (38*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot^4)/
      (15*c^11*r^2) - (598*G^5*m^6*\[Alpha]EM*\[Mu]2^2*\[Nu]*\[Phi]dot^4)/
      (105*c^11*r^2) - (67*G^5*m^6*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Nu]*
       \[Phi]dot^4)/(35*c^11*r^2) + (194*G^5*m^6*\[Alpha]EM*\[Mu]1^2*\[Nu]^2*
       \[Phi]dot^4)/(105*c^11*r^2) + (388*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*
       \[Nu]^2*\[Phi]dot^4)/(105*c^11*r^2) + 
     (194*G^5*m^6*\[Alpha]EM*\[Mu]2^2*\[Nu]^2*\[Phi]dot^4)/(105*c^11*r^2)
 
GgenGW = (5696*G^6*m^7*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot)/
      (35*c^11*r^5) - (96*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot)/
      (5*c^9*r^4) - (172*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*
       \[Phi]dot)/(7*c^11*r^4) + (72*G^4*m^5*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*
       \[Nu]*\[Phi]dot)/(5*c^9*r^3) - (1296*G^4*m^5*rdot^4*\[Alpha]EM*\[Mu]1*
       \[Mu]2*\[Nu]*\[Phi]dot)/(35*c^11*r^3) - 
     (596*G^4*m^5*\[Nu]^2*\[Phi]dot)/(21*c^7*r^3) + 
     (16*G^3*m^4*\[Nu]^2*\[Phi]dot)/(5*c^5*r^2) + 
     (1024*G^3*m^4*rdot^2*\[Nu]^2*\[Phi]dot)/(105*c^7*r^2) - 
     (8*G^2*m^3*rdot^2*\[Nu]^2*\[Phi]dot)/(5*c^5*r) + 
     (296*G^2*m^3*rdot^4*\[Nu]^2*\[Phi]dot)/(105*c^7*r) - 
     (1856*G^6*m^7*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*\[Phi]dot)/
      (35*c^11*r^5) - (1816*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*
       \[Phi]dot)/(35*c^11*r^4) + (4724*G^4*m^5*rdot^4*\[Alpha]EM*\[Mu]1*
       \[Mu]2*\[Nu]^2*\[Phi]dot)/(35*c^11*r^3) + 
     (8*G^4*m^5*\[Nu]^3*\[Phi]dot)/(105*c^7*r^3) + 
     (4*G^3*m^4*rdot^2*\[Nu]^3*\[Phi]dot)/(15*c^7*r^2) + 
     (68*G^2*m^3*rdot^4*\[Nu]^3*\[Phi]dot)/(105*c^7*r) - 
     (100*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot^3)/(7*c^11*r^2) - 
     (48*G^4*m^5*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot^3)/(5*c^9*r) + 
     (4008*G^4*m^5*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot^3)/
      (35*c^11*r) - (464*G^3*m^4*\[Nu]^2*\[Phi]dot^3)/(105*c^7) + 
     (16*G^2*m^3*r*\[Nu]^2*\[Phi]dot^3)/(5*c^5) + 
     (68*G^2*m^3*r*rdot^2*\[Nu]^2*\[Phi]dot^3)/(21*c^7) + 
     (3664*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*\[Phi]dot^3)/
      (35*c^11*r^2) - (14652*G^4*m^5*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*
       \[Phi]dot^3)/(35*c^11*r) - (152*G^3*m^4*\[Nu]^3*\[Phi]dot^3)/
      (21*c^7) + (1132*G^2*m^3*r*rdot^2*\[Nu]^3*\[Phi]dot^3)/(105*c^7) - 
     (646*G^4*m^5*r*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot^5)/(35*c^11) + 
     (614*G^2*m^3*r^3*\[Nu]^2*\[Phi]dot^5)/(105*c^7) + 
     (352*G^4*m^5*r*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*\[Phi]dot^5)/(5*c^11) - 
     (1096*G^2*m^3*r^3*\[Nu]^3*\[Phi]dot^5)/(105*c^7)
 
GgenEM = (-53*G^6*m^7*\[Alpha]EM*\[Mu]1^2*\[Phi]dot)/(70*c^11*r^5) + 
     (2*G^5*m^6*\[Alpha]EM*\[Mu]1^2*\[Phi]dot)/(15*c^9*r^4) - 
     (151*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1^2*\[Phi]dot)/(210*c^11*r^4) + 
     (53*G^6*m^7*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Phi]dot)/(70*c^11*r^5) - 
     (2*G^5*m^6*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Phi]dot)/(15*c^9*r^4) + 
     (151*G^5*m^6*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Phi]dot)/
      (210*c^11*r^4) - (53*G^6*m^7*\[Alpha]EM*\[Mu]2^2*\[Phi]dot)/
      (70*c^11*r^5) + (2*G^5*m^6*\[Alpha]EM*\[Mu]2^2*\[Phi]dot)/
      (15*c^9*r^4) - (151*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]2^2*\[Phi]dot)/
      (210*c^11*r^4) - (53*G^6*m^7*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Phi]dot)/
      (70*c^11*r^5) + (2*G^5*m^6*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Phi]dot)/
      (15*c^9*r^4) - (151*G^5*m^6*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]2^2*
       \[Phi]dot)/(210*c^11*r^4) + (43*G^6*m^7*\[Alpha]EM*\[Mu]1^2*\[Nu]*
       \[Phi]dot)/(35*c^11*r^5) - (4*G^5*m^6*\[Alpha]EM*\[Mu]1^2*\[Nu]*
       \[Phi]dot)/(15*c^9*r^4) + (281*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1^2*
       \[Nu]*\[Phi]dot)/(105*c^11*r^4) + (2*G^6*m^7*\[Alpha]EM*\[Delta]*
       \[Mu]1^2*\[Nu]*\[Phi]dot)/(7*c^11*r^5) - 
     (26*G^5*m^6*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Nu]*\[Phi]dot)/
      (21*c^11*r^4) + (368*G^6*m^7*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot)/
      (105*c^11*r^5) - (8*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*\[Phi]dot)/
      (15*c^9*r^4) + (148*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*
       \[Phi]dot)/(105*c^11*r^4) + (43*G^6*m^7*\[Alpha]EM*\[Mu]2^2*\[Nu]*
       \[Phi]dot)/(35*c^11*r^5) - (4*G^5*m^6*\[Alpha]EM*\[Mu]2^2*\[Nu]*
       \[Phi]dot)/(15*c^9*r^4) + (281*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]2^2*
       \[Nu]*\[Phi]dot)/(105*c^11*r^4) - (2*G^6*m^7*\[Alpha]EM*\[Delta]*
       \[Mu]2^2*\[Nu]*\[Phi]dot)/(7*c^11*r^5) + 
     (26*G^5*m^6*rdot^2*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Nu]*\[Phi]dot)/
      (21*c^11*r^4) + (58*G^6*m^7*\[Alpha]EM*\[Mu]1^2*\[Nu]^2*\[Phi]dot)/
      (105*c^11*r^5) - (26*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1^2*\[Nu]^2*
       \[Phi]dot)/(21*c^11*r^4) + (116*G^6*m^7*\[Alpha]EM*\[Mu]1*\[Mu]2*
       \[Nu]^2*\[Phi]dot)/(105*c^11*r^5) - 
     (52*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*\[Phi]dot)/
      (21*c^11*r^4) + (58*G^6*m^7*\[Alpha]EM*\[Mu]2^2*\[Nu]^2*\[Phi]dot)/
      (105*c^11*r^5) - (26*G^5*m^6*rdot^2*\[Alpha]EM*\[Mu]2^2*\[Nu]^2*
       \[Phi]dot)/(21*c^11*r^4) + (223*G^5*m^6*\[Alpha]EM*\[Mu]1^2*
       \[Phi]dot^3)/(105*c^11*r^2) - (223*G^5*m^6*\[Alpha]EM*\[Delta]*
       \[Mu]1^2*\[Phi]dot^3)/(105*c^11*r^2) + 
     (223*G^5*m^6*\[Alpha]EM*\[Mu]2^2*\[Phi]dot^3)/(105*c^11*r^2) + 
     (223*G^5*m^6*\[Alpha]EM*\[Delta]*\[Mu]2^2*\[Phi]dot^3)/(105*c^11*r^2) - 
     (703*G^5*m^6*\[Alpha]EM*\[Mu]1^2*\[Nu]*\[Phi]dot^3)/(105*c^11*r^2) + 
     (257*G^5*m^6*\[Alpha]EM*\[Delta]*\[Mu]1^2*\[Nu]*\[Phi]dot^3)/
      (105*c^11*r^2) - (278*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]*
       \[Phi]dot^3)/(105*c^11*r^2) - (703*G^5*m^6*\[Alpha]EM*\[Mu]2^2*\[Nu]*
       \[Phi]dot^3)/(105*c^11*r^2) - (257*G^5*m^6*\[Alpha]EM*\[Delta]*
       \[Mu]2^2*\[Nu]*\[Phi]dot^3)/(105*c^11*r^2) + 
     (236*G^5*m^6*\[Alpha]EM*\[Mu]1^2*\[Nu]^2*\[Phi]dot^3)/(105*c^11*r^2) + 
     (472*G^5*m^6*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Nu]^2*\[Phi]dot^3)/
      (105*c^11*r^2) + (236*G^5*m^6*\[Alpha]EM*\[Mu]2^2*\[Nu]^2*\[Phi]dot^3)/
      (105*c^11*r^2)
 
H22gen = (-5*G^2*m^2)/(2*c^2*r^2) + (G*m)/(2*r) - rdot^2/2 - 
     (15*G*m*rdot^2)/(28*c^2*r) - (9*rdot^4)/(28*c^2) - 
     (30*G^4*m^4*\[Alpha]EM*\[Mu]1*\[Mu]2)/(7*c^6*r^4) - 
     (36*G^3*m^3*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2)/(7*c^6*r^3) + 
     (187*G^4*m^4*\[Alpha]EM*\[Mu]1*\[Mu]2)/(28*c^6*r^4*\[Nu]) - 
     (3*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2)/(2*c^4*r^3*\[Nu]) + 
     (27*G^3*m^3*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2)/(28*c^6*r^3*\[Nu]) + 
     (G^2*m^2*\[Nu])/(4*c^2*r^2) - (8*G*m*rdot^2*\[Nu])/(7*c^2*r) + 
     (27*rdot^4*\[Nu])/(28*c^2) + (((25*I)/42)*G*m*rdot*\[Phi]dot)/c^2 + 
     I*r*rdot*\[Phi]dot + (((9*I)/14)*r*rdot^3*\[Phi]dot)/c^2 - 
     (((219*I)/14)*G^3*m^3*rdot*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot)/
      (c^6*r^2) + (((73*I)/14)*G^3*m^3*rdot*\[Alpha]EM*\[Mu]1*\[Mu]2*
       \[Phi]dot)/(c^6*r^2*\[Nu]) + (((45*I)/14)*G*m*rdot*\[Nu]*\[Phi]dot)/
      c^2 - (((27*I)/14)*r*rdot^3*\[Nu]*\[Phi]dot)/c^2 + 
     (11*G*m*r*\[Phi]dot^2)/(84*c^2) + (r^2*\[Phi]dot^2)/2 + 
     (12*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/(7*c^6*r) - 
     (G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/(14*c^6*r*\[Nu]) + 
     (13*G*m*r*\[Nu]*\[Phi]dot^2)/(7*c^2) + (((9*I)/14)*r^3*rdot*\[Phi]dot^3)/
      c^2 - (((27*I)/14)*r^3*rdot*\[Nu]*\[Phi]dot^3)/c^2 + 
     (9*r^4*\[Phi]dot^4)/(28*c^2) - (27*r^4*\[Nu]*\[Phi]dot^4)/(28*c^2)
 
H21gen = ((I/3)*G*m*\[Delta]*\[Phi]dot)/c - 
     (I*G^3*m^3*\[Alpha]EM*\[Delta]*\[Mu]1*\[Mu]2*\[Phi]dot)/(c^5*r^2*\[Nu])
 
H20gen = (5*G^2*m^2)/(Sqrt[6]*c^2*r^2) - (G*m)/(Sqrt[6]*r) + rdot^2/Sqrt[6] + 
     (5*Sqrt[3/2]*G*m*rdot^2)/(14*c^2*r) + (3*Sqrt[3/2]*rdot^4)/(14*c^2) + 
     (10*Sqrt[6]*G^4*m^4*\[Alpha]EM*\[Mu]1*\[Mu]2)/(7*c^6*r^4) + 
     (12*Sqrt[6]*G^3*m^3*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2)/(7*c^6*r^3) - 
     (187*G^4*m^4*\[Alpha]EM*\[Mu]1*\[Mu]2)/(14*Sqrt[6]*c^6*r^4*\[Nu]) + 
     (Sqrt[3/2]*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2)/(c^4*r^3*\[Nu]) - 
     (9*Sqrt[3/2]*G^3*m^3*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2)/
      (14*c^6*r^3*\[Nu]) - (G^2*m^2*\[Nu])/(2*Sqrt[6]*c^2*r^2) + 
     (8*Sqrt[2/3]*G*m*rdot^2*\[Nu])/(7*c^2*r) - (9*Sqrt[3/2]*rdot^4*\[Nu])/
      (14*c^2) - (37*G*m*r*\[Phi]dot^2)/(14*Sqrt[6]*c^2) + 
     (r^2*\[Phi]dot^2)/Sqrt[6] + (3*Sqrt[3/2]*r^2*rdot^2*\[Phi]dot^2)/
      (7*c^2) - (8*Sqrt[6]*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/
      (7*c^6*r) + (3*Sqrt[3/2]*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/
      (7*c^6*r*\[Nu]) + (5*Sqrt[2/3]*G*m*r*\[Nu]*\[Phi]dot^2)/(7*c^2) - 
     (9*Sqrt[3/2]*r^2*rdot^2*\[Nu]*\[Phi]dot^2)/(7*c^2) + 
     (3*Sqrt[3/2]*r^4*\[Phi]dot^4)/(14*c^2) - 
     (9*Sqrt[3/2]*r^4*\[Nu]*\[Phi]dot^4)/(14*c^2)
 
H33gen = (Sqrt[5/42]*G*m*rdot*\[Delta])/(c*r) - (Sqrt[5/42]*rdot^3*\[Delta])/
      (2*c) - (Sqrt[15/14]*G^3*m^3*rdot*\[Alpha]EM*\[Delta]*\[Mu]1*\[Mu]2)/
      (2*c^5*r^3*\[Nu]) - ((I/4)*Sqrt[35/6]*G*m*\[Delta]*\[Phi]dot)/c + 
     ((I/2)*Sqrt[15/14]*r*rdot^2*\[Delta]*\[Phi]dot)/c + 
     ((I/4)*Sqrt[105/2]*G^3*m^3*\[Alpha]EM*\[Delta]*\[Mu]1*\[Mu]2*\[Phi]dot)/
      (c^5*r^2*\[Nu]) + (Sqrt[15/14]*r^2*rdot*\[Delta]*\[Phi]dot^2)/(2*c) - 
     ((I/2)*Sqrt[5/42]*r^3*\[Delta]*\[Phi]dot^3)/c
 
H32gen = ((I/12)*Sqrt[5/7]*G*m*rdot*\[Phi]dot)/c^2 - 
     (((3*I)/4)*Sqrt[5/7]*G^3*m^3*rdot*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot)/
      (c^6*r^2) + ((I/4)*Sqrt[5/7]*G^3*m^3*rdot*\[Alpha]EM*\[Mu]1*\[Mu]2*
       \[Phi]dot)/(c^6*r^2*\[Nu]) - ((I/4)*Sqrt[5/7]*G*m*rdot*\[Nu]*
       \[Phi]dot)/c^2 + (Sqrt[5/7]*G*m*r*\[Phi]dot^2)/(3*c^2) + 
     (3*Sqrt[5/7]*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/(c^6*r) - 
     (Sqrt[5/7]*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/(c^6*r*\[Nu]) - 
     (Sqrt[5/7]*G*m*r*\[Nu]*\[Phi]dot^2)/c^2
 
H31gen = -((G*m*rdot*\[Delta])/(Sqrt[14]*c*r)) + (rdot^3*\[Delta])/
      (2*Sqrt[14]*c) + (3*G^3*m^3*rdot*\[Alpha]EM*\[Delta]*\[Mu]1*\[Mu]2)/
      (2*Sqrt[14]*c^5*r^3*\[Nu]) + ((I/12)*Sqrt[7/2]*G*m*\[Delta]*\[Phi]dot)/
      c - ((I/2)*r*rdot^2*\[Delta]*\[Phi]dot)/(Sqrt[14]*c) - 
     ((I/4)*Sqrt[7/2]*G^3*m^3*\[Alpha]EM*\[Delta]*\[Mu]1*\[Mu]2*\[Phi]dot)/
      (c^5*r^2*\[Nu]) + (r^2*rdot*\[Delta]*\[Phi]dot^2)/(2*Sqrt[14]*c) - 
     ((I/2)*r^3*\[Delta]*\[Phi]dot^3)/(Sqrt[14]*c)
 
H30gen = ((-I/2)*G*m*rdot*\[Phi]dot)/(Sqrt[42]*c^2) + 
     (((3*I)/2)*Sqrt[3/14]*G^3*m^3*rdot*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot)/
      (c^6*r^2) - ((I/2)*Sqrt[3/14]*G^3*m^3*rdot*\[Alpha]EM*\[Mu]1*\[Mu]2*
       \[Phi]dot)/(c^6*r^2*\[Nu]) + ((I/2)*Sqrt[3/14]*G*m*rdot*\[Nu]*
       \[Phi]dot)/c^2
 
H44gen = -(Sqrt[35]*G^2*m^2)/(72*c^2*r^2) + (Sqrt[5/7]*G*m*rdot^2)/
      (4*c^2*r) - (Sqrt[5/7]*rdot^4)/(12*c^2) - 
     (3*Sqrt[5/7]*G^4*m^4*\[Alpha]EM*\[Mu]1*\[Mu]2)/(2*c^6*r^4) + 
     (Sqrt[5/7]*G^3*m^3*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2)/(c^6*r^3) + 
     (Sqrt[5/7]*G^4*m^4*\[Alpha]EM*\[Mu]1*\[Mu]2)/(2*c^6*r^4*\[Nu]) - 
     (Sqrt[5/7]*G^3*m^3*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2)/(3*c^6*r^3*\[Nu]) + 
     (Sqrt[35]*G^2*m^2*\[Nu])/(24*c^2*r^2) - (3*Sqrt[5/7]*G*m*rdot^2*\[Nu])/
      (4*c^2*r) + (Sqrt[5/7]*rdot^4*\[Nu])/(4*c^2) - 
     (((3*I)/4)*Sqrt[5/7]*G*m*rdot*\[Phi]dot)/c^2 + 
     ((I/3)*Sqrt[5/7]*r*rdot^3*\[Phi]dot)/c^2 - 
     (((13*I)/4)*Sqrt[5/7]*G^3*m^3*rdot*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot)/
      (c^6*r^2) + (((13*I)/12)*Sqrt[5/7]*G^3*m^3*rdot*\[Alpha]EM*\[Mu]1*
       \[Mu]2*\[Phi]dot)/(c^6*r^2*\[Nu]) + 
     (((9*I)/4)*Sqrt[5/7]*G*m*rdot*\[Nu]*\[Phi]dot)/c^2 - 
     (I*Sqrt[5/7]*r*rdot^3*\[Nu]*\[Phi]dot)/c^2 - 
     (17*Sqrt[5/7]*G*m*r*\[Phi]dot^2)/(24*c^2) + 
     (Sqrt[5/7]*r^2*rdot^2*\[Phi]dot^2)/(2*c^2) - 
     (53*Sqrt[5/7]*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/(8*c^6*r) + 
     (53*Sqrt[5/7]*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/
      (24*c^6*r*\[Nu]) + (17*Sqrt[5/7]*G*m*r*\[Nu]*\[Phi]dot^2)/(8*c^2) - 
     (3*Sqrt[5/7]*r^2*rdot^2*\[Nu]*\[Phi]dot^2)/(2*c^2) - 
     ((I/3)*Sqrt[5/7]*r^3*rdot*\[Phi]dot^3)/c^2 + 
     (I*Sqrt[5/7]*r^3*rdot*\[Nu]*\[Phi]dot^3)/c^2 - 
     (Sqrt[5/7]*r^4*\[Phi]dot^4)/(12*c^2) + (Sqrt[5/7]*r^4*\[Nu]*\[Phi]dot^4)/
      (4*c^2)
 
H42gen = (Sqrt[5]*G^2*m^2)/(36*c^2*r^2) - (Sqrt[5]*G*m*rdot^2)/(14*c^2*r) + 
     (Sqrt[5]*rdot^4)/(42*c^2) + (3*Sqrt[5]*G^4*m^4*\[Alpha]EM*\[Mu]1*\[Mu]2)/
      (7*c^6*r^4) - (2*Sqrt[5]*G^3*m^3*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2)/
      (7*c^6*r^3) - (Sqrt[5]*G^4*m^4*\[Alpha]EM*\[Mu]1*\[Mu]2)/
      (7*c^6*r^4*\[Nu]) + (2*Sqrt[5]*G^3*m^3*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2)/
      (21*c^6*r^3*\[Nu]) - (Sqrt[5]*G^2*m^2*\[Nu])/(12*c^2*r^2) + 
     (3*Sqrt[5]*G*m*rdot^2*\[Nu])/(14*c^2*r) - (Sqrt[5]*rdot^4*\[Nu])/
      (14*c^2) + (((3*I)/28)*Sqrt[5]*G*m*rdot*\[Phi]dot)/c^2 - 
     ((I/21)*Sqrt[5]*r*rdot^3*\[Phi]dot)/c^2 + 
     (((13*I)/28)*Sqrt[5]*G^3*m^3*rdot*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot)/
      (c^6*r^2) - (((13*I)/84)*Sqrt[5]*G^3*m^3*rdot*\[Alpha]EM*\[Mu]1*\[Mu]2*
       \[Phi]dot)/(c^6*r^2*\[Nu]) - (((9*I)/28)*Sqrt[5]*G*m*rdot*\[Nu]*
       \[Phi]dot)/c^2 + ((I/7)*Sqrt[5]*r*rdot^3*\[Nu]*\[Phi]dot)/c^2 + 
     (Sqrt[5]*G*m*r*\[Phi]dot^2)/(84*c^2) + 
     (5*Sqrt[5]*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/(28*c^6*r) - 
     (5*Sqrt[5]*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/
      (84*c^6*r*\[Nu]) - (Sqrt[5]*G*m*r*\[Nu]*\[Phi]dot^2)/(28*c^2) - 
     ((I/21)*Sqrt[5]*r^3*rdot*\[Phi]dot^3)/c^2 + 
     ((I/7)*Sqrt[5]*r^3*rdot*\[Nu]*\[Phi]dot^3)/c^2 - 
     (Sqrt[5]*r^4*\[Phi]dot^4)/(42*c^2) + (Sqrt[5]*r^4*\[Nu]*\[Phi]dot^4)/
      (14*c^2)
 
H40gen = -(G^2*m^2)/(12*Sqrt[2]*c^2*r^2) + (3*G*m*rdot^2)/
      (14*Sqrt[2]*c^2*r) - rdot^4/(14*Sqrt[2]*c^2) - 
     (9*G^4*m^4*\[Alpha]EM*\[Mu]1*\[Mu]2)/(7*Sqrt[2]*c^6*r^4) + 
     (3*Sqrt[2]*G^3*m^3*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2)/(7*c^6*r^3) + 
     (3*G^4*m^4*\[Alpha]EM*\[Mu]1*\[Mu]2)/(7*Sqrt[2]*c^6*r^4*\[Nu]) - 
     (Sqrt[2]*G^3*m^3*rdot^2*\[Alpha]EM*\[Mu]1*\[Mu]2)/(7*c^6*r^3*\[Nu]) + 
     (G^2*m^2*\[Nu])/(4*Sqrt[2]*c^2*r^2) - (9*G*m*rdot^2*\[Nu])/
      (14*Sqrt[2]*c^2*r) + (3*rdot^4*\[Nu])/(14*Sqrt[2]*c^2) + 
     (13*G*m*r*\[Phi]dot^2)/(84*Sqrt[2]*c^2) - (r^2*rdot^2*\[Phi]dot^2)/
      (7*Sqrt[2]*c^2) + (33*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/
      (28*Sqrt[2]*c^6*r) - (11*G^3*m^3*\[Alpha]EM*\[Mu]1*\[Mu]2*\[Phi]dot^2)/
      (28*Sqrt[2]*c^6*r*\[Nu]) - (13*G*m*r*\[Nu]*\[Phi]dot^2)/
      (28*Sqrt[2]*c^2) + (3*r^2*rdot^2*\[Nu]*\[Phi]dot^2)/(7*Sqrt[2]*c^2) - 
     (r^4*\[Phi]dot^4)/(14*Sqrt[2]*c^2) + (3*r^4*\[Nu]*\[Phi]dot^4)/
      (14*Sqrt[2]*c^2)
 
arNLO = (-7*G*m)/(4*c^2) + (G*m)/(c^2*\[CurlyEpsilon]) + 
     (G*m*\[Alpha]EM*\[CurlyEpsilon]^2*\[Mu]1*\[Mu]2)/(c^2*j^2) + 
     (G*m*\[Alpha]EM*\[CurlyEpsilon]*\[Mu]1*\[Mu]2)/(c^2*j*\[Nu]) + 
     (12*G*m*\[Alpha]EM*\[CurlyEpsilon]^2*\[Mu]1*\[Mu]2)/(c^2*j^2*\[Nu]) + 
     (G*m*\[Nu])/(4*c^2)
 
nNLO = (c^3*\[CurlyEpsilon]^(3/2))/(G*m) - (15*c^3*\[CurlyEpsilon]^(5/2))/
      (8*G*m) - (2*c^3*\[Alpha]EM*\[CurlyEpsilon]^(9/2)*\[Mu]1*\[Mu]2)/
      (G*j^(3/2)*m) + (7*c^3*\[Alpha]EM*\[CurlyEpsilon]^(9/2)*\[Mu]1*\[Mu]2)/
      (G*j^(3/2)*m*\[Nu]) + (c^3*\[CurlyEpsilon]^(5/2)*\[Nu])/(8*G*m)
 
KNLO = 1 + (3*\[CurlyEpsilon])/j - (3*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*
       \[Mu]2)/j^2 - (3*\[Alpha]EM*\[CurlyEpsilon]^2*\[Mu]1*\[Mu]2)/
      (j^2*\[Nu]) - (135*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/
      (2*j^3*\[Nu]) + (21*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/
      (2*j^2*\[Nu])
 
er2NLO = 1 - j + 6*\[CurlyEpsilon] - (15*j*\[CurlyEpsilon])/4 - 
     3*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2 - 
     (4*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/j^2 + 
     (7*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/j + 
     (2*\[Alpha]EM*\[CurlyEpsilon]^2*\[Mu]1*\[Mu]2)/\[Nu] - 
     (4*\[Alpha]EM*\[CurlyEpsilon]^2*\[Mu]1*\[Mu]2)/(j*\[Nu]) + 
     (11*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/\[Nu] - 
     (48*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(j^2*\[Nu]) + 
     (11*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(j*\[Nu]) - 
     \[CurlyEpsilon]*\[Nu] + (5*j*\[CurlyEpsilon]*\[Nu])/4
 
et2NLO = 1 - j - 2*\[CurlyEpsilon] + (17*j*\[CurlyEpsilon])/4 - 
     (2*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/j^2 - 
     (7*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(2*j) - 
     (4*\[Alpha]EM*\[CurlyEpsilon]^(5/2)*Sqrt[c^2*\[CurlyEpsilon]]*\[Mu]1*
       \[Mu]2)/(c*j^(3/2)) + (4*\[Alpha]EM*\[CurlyEpsilon]^(5/2)*
       Sqrt[c^2*\[CurlyEpsilon]]*\[Mu]1*\[Mu]2)/(c*Sqrt[j]) - 
     (2*\[Alpha]EM*\[CurlyEpsilon]^2*\[Mu]1*\[Mu]2)/(j*\[Nu]) - 
     (24*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(j^2*\[Nu]) + 
     (37*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(2*j*\[Nu]) + 
     (14*\[Alpha]EM*\[CurlyEpsilon]^(5/2)*Sqrt[c^2*\[CurlyEpsilon]]*\[Mu]1*
       \[Mu]2)/(c*j^(3/2)*\[Nu]) - (14*\[Alpha]EM*\[CurlyEpsilon]^(5/2)*
       Sqrt[c^2*\[CurlyEpsilon]]*\[Mu]1*\[Mu]2)/(c*Sqrt[j]*\[Nu]) + 
     2*\[CurlyEpsilon]*\[Nu] - (7*j*\[CurlyEpsilon]*\[Nu])/4
 
e\[Phi]2NLO = 1 - j + 6*\[CurlyEpsilon] - (15*j*\[CurlyEpsilon])/4 + 
     (9*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/4 + 
     (13*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(4*j^2) - 
     (8*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/j + 
     (4*\[Alpha]EM*\[CurlyEpsilon]^2*\[Mu]1*\[Mu]2)/\[Nu] - 
     (6*\[Alpha]EM*\[CurlyEpsilon]^2*\[Mu]1*\[Mu]2)/(j*\[Nu]) + 
     (22*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/\[Nu] - 
     (84*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(j^2*\[Nu]) + 
     (63*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(2*j*\[Nu]) + 
     (j*\[CurlyEpsilon]*\[Nu])/4
 
fvminusu = (2*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/j^(3/2) - 
     (7*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(j^(3/2)*\[Nu])
 
fv = (3*Sqrt[1 - j]*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(2*j^(3/2))
 
g2v = (\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/j^3 - 
     (\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/j^2 - 
     (3*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(4*j^3*\[Nu]) + 
     (3*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(4*j^2*\[Nu])
 
g3v = (Sqrt[1 - j]*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(8*j^3) - 
     (Sqrt[1 - j]*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(8*j^2)
 
xNLO = \[CurlyEpsilon] - (5*\[CurlyEpsilon]^2)/4 + (2*\[CurlyEpsilon]^2)/j - 
     (13*\[Alpha]EM*\[CurlyEpsilon]^4*\[Mu]1*\[Mu]2)/(6*j^2) - 
     (4*\[Alpha]EM*\[CurlyEpsilon]^4*\[Mu]1*\[Mu]2)/(3*j^(3/2)) - 
     (2*\[Alpha]EM*\[CurlyEpsilon]^3*\[Mu]1*\[Mu]2)/(j^2*\[Nu]) - 
     (43*\[Alpha]EM*\[CurlyEpsilon]^4*\[Mu]1*\[Mu]2)/(j^3*\[Nu]) + 
     (19*\[Alpha]EM*\[CurlyEpsilon]^4*\[Mu]1*\[Mu]2)/(2*j^2*\[Nu]) + 
     (14*\[Alpha]EM*\[CurlyEpsilon]^4*\[Mu]1*\[Mu]2)/(3*j^(3/2)*\[Nu]) + 
     (\[CurlyEpsilon]^2*\[Nu])/12
 
Fecc = (c^5*(96 + 292*et^2 + 37*et^4)*x^5*\[Nu]^2)/(15*(1 - et^2)^(7/2)*G) - 
     (c^5*x^6*\[Nu]^2*(48*(1247 + 980*\[Nu]) + 
        42*et^4*(-10043 + 9952*\[Nu]) + et^6*(-19611 + 23828*\[Nu]) + 
        8*et^2*(-31425 + 60536*\[Nu])))/(2520*(1 - et^2)^(9/2)*G) + 
     (c^5*x^7*\[Alpha]EM*\[Nu]^2*(-4*(384 + 4848*et^2 + 3998*et^4 + 177*et^6)*
         \[Delta]*\[Mu]m*\[Mu]p - 4*(384 + 4848*et^2 + 3998*et^4 + 177*et^6)*
         \[Mu]p^2 + \[Mu]m^2*(16*(1 + 96*\[Nu]) + et^6*(9 + 708*\[Nu]) + 
          8*et^2*(19 + 2424*\[Nu]) + 2*et^4*(69 + 7996*\[Nu]))))/
      (60*(1 - et^2)^(11/2)*G) - (c^5*x^8*\[Alpha]EM*\[Nu]^2*
       (-8*\[Delta]*\[Mu]m*\[Mu]p*(et^8*(-308421 + 516432*\[Nu]) + 
          192*(2059 - 2744*Sqrt[1 - et^2] + 3948*\[Nu] + 784*Sqrt[1 - et^2]*
             \[Nu]) + 4*et^6*(-3794943 - 14504*Sqrt[1 - et^2] + 
            4418708*\[Nu] + 4144*Sqrt[1 - et^2]*\[Nu]) + 
          32*et^2*(-337509 - 125930*Sqrt[1 - et^2] + 549136*\[Nu] + 
            35980*Sqrt[1 - et^2]*\[Nu]) + 8*et^4*(-4962309 - 
            297822*Sqrt[1 - et^2] + 5646928*\[Nu] + 85092*Sqrt[1 - et^2]*
             \[Nu])) - 4*\[Mu]p^2*(3*et^8*(-208575 + 344288*\[Nu]) + 
          384*(1989 - 2744*Sqrt[1 - et^2] + 28*(141 + 28*Sqrt[1 - et^2])*
             \[Nu]) + 32*et^6*(-956301 - 3626*Sqrt[1 - et^2] + 
            7*(157811 + 148*Sqrt[1 - et^2])*\[Nu]) + 
          128*et^2*(-171474 - 62965*Sqrt[1 - et^2] + 
            14*(19612 + 1285*Sqrt[1 - et^2])*\[Nu]) + 
          32*et^4*(-3*(833922 + 49637*Sqrt[1 - et^2]) + 
            14*(201676 + 3039*Sqrt[1 - et^2])*\[Nu])) + 
        \[Mu]m^2*(3*et^8*(-32193 - 793014*\[Nu] + 1377152*\[Nu]^2) + 
          128*(-1197 + (26542 - 32928*Sqrt[1 - et^2])*\[Nu] + 
            336*(141 + 28*Sqrt[1 - et^2])*\[Nu]^2) + 
          32*et^6*(-90636 - (3718125 + 14504*Sqrt[1 - et^2])*\[Nu] + 
            28*(157811 + 148*Sqrt[1 - et^2])*\[Nu]^2) + 
          256*et^2*(-11718 - (324559 + 125930*Sqrt[1 - et^2])*\[Nu] + 
            28*(19612 + 1285*Sqrt[1 - et^2])*\[Nu]^2) + 
          32*et^4*(-229215 - 4*(2429435 + 148911*Sqrt[1 - et^2])*\[Nu] + 
            56*(201676 + 3039*Sqrt[1 - et^2])*\[Nu]^2))))/
      (40320*(1 - et^2)^(13/2)*G)
 
Gecc = (4*c^2*(8 + 7*et^2)*m*x^(7/2)*\[Nu]^2)/(5*(-1 + et^2)^2) + 
     (c^2*m*x^(9/2)*\[Nu]^2*(9976 + 7840*\[Nu] + 
        8*et^2*(-3019 + 4690*\[Nu]) + et^4*(-8399 + 7700*\[Nu])))/
      (420*(-1 + et^2)^3) + (c^2*m*x^(11/2)*\[Alpha]EM*\[Nu]^2*
       (-12*(64 + 348*et^2 + 63*et^4)*\[Delta]*\[Mu]m*\[Mu]p - 
        12*(64 + 348*et^2 + 63*et^4)*\[Mu]p^2 + 
        \[Mu]m^2*(8 + 768*\[Nu] + 24*et^2*(1 + 174*\[Nu]) + 
          et^4*(3 + 756*\[Nu]))))/(30*(-1 + et^2)^4) - 
     (c^2*m*x^(13/2)*\[Alpha]EM*\[Nu]^2*(-24*\[Delta]*\[Mu]m*\[Mu]p*
         (8*(-1568 + 883*Sqrt[1 - et^2] + 28*(16 + 153*Sqrt[1 - et^2])*
             \[Nu]) + et^6*(5488 - 25479*Sqrt[1 - et^2] + 
            112*(-14 + 309*Sqrt[1 - et^2])*\[Nu]) + 
          16*et^2*(-2499 - 15607*Sqrt[1 - et^2] + 
            14*(51 + 1798*Sqrt[1 - et^2])*\[Nu]) + 
          et^4*(47040 - 360361*Sqrt[1 - et^2] + 
            28*(-480 + 15529*Sqrt[1 - et^2])*\[Nu])) - 
        12*\[Mu]p^2*(16*(-1568 + 813*Sqrt[1 - et^2] + 
            28*(16 + 153*Sqrt[1 - et^2])*\[Nu]) + 
          et^6*(10976 - 51273*Sqrt[1 - et^2] + 224*(-14 + 309*Sqrt[1 - et^2])*
             \[Nu]) + 8*et^2*(-9996 - 63443*Sqrt[1 - et^2] + 
            56*(51 + 1798*Sqrt[1 - et^2])*\[Nu]) + 
          et^4*(94080 - 726602*Sqrt[1 - et^2] + 
            56*(-480 + 15529*Sqrt[1 - et^2])*\[Nu])) + 
        \[Mu]m^2*(16*(-1197*Sqrt[1 - et^2] + 2*(-9408 + 6215*Sqrt[1 - et^2])*
             \[Nu] + 336*(16 + 153*Sqrt[1 - et^2])*\[Nu]^2) + 
          3*et^6*(-2751*Sqrt[1 - et^2] + (43904 - 200738*Sqrt[1 - et^2])*
             \[Nu] + 896*(-14 + 309*Sqrt[1 - et^2])*\[Nu]^2) + 
          8*et^2*(-24255*Sqrt[1 - et^2] - 2*(59976 + 360589*Sqrt[1 - et^2])*
             \[Nu] + 672*(51 + 1798*Sqrt[1 - et^2])*\[Nu]^2) + 
          6*et^4*(-26523*Sqrt[1 - et^2] - 2*(-94080 + 706687*Sqrt[1 - et^2])*
             \[Nu] + 112*(-480 + 15529*Sqrt[1 - et^2])*\[Nu]^2))))/
      (5040*(1 - et^2)^(11/2))
 
dedt = (-304*c^3*et*x^4*\[Nu])/(15*(1 - et^2)^(5/2)*G*m) - 
     (121*c^3*et^3*x^4*\[Nu])/(15*(1 - et^2)^(5/2)*G*m) + 
     (939*c^3*et*x^5*\[Nu])/(35*(1 - et^2)^(7/2)*G*m) - 
     (29917*c^3*et^3*x^5*\[Nu])/(105*(1 - et^2)^(7/2)*G*m) - 
     (13929*c^3*et^5*x^5*\[Nu])/(280*(1 - et^2)^(7/2)*G*m) - 
     (2*c^3*et*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu])/((1 - et^2)^(9/2)*G*m) - 
     (3*c^3*et^3*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu])/((1 - et^2)^(9/2)*G*m) - 
     (c^3*et^5*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu])/(4*(1 - et^2)^(9/2)*G*m) - 
     (1013*c^3*et*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu])/(30*(1 - et^2)^(11/2)*G*m) - 
     (7659*c^3*et^3*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu])/(40*(1 - et^2)^(11/2)*G*
       m) - (27527*c^3*et^5*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu])/
      (240*(1 - et^2)^(11/2)*G*m) - (641*c^3*et^7*x^7*\[Alpha]EM*\[Mu]m^2*
       \[Nu])/(128*(1 - et^2)^(11/2)*G*m) + 
     (3752*c^3*et*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (15*(1 - et^2)^(9/2)*G*m) + (1190*c^3*et^3*x^6*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu])/(3*(1 - et^2)^(9/2)*G*m) + 
     (37*c^3*et^5*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      ((1 - et^2)^(9/2)*G*m) + (26408*c^3*et*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu])/(35*(1 - et^2)^(11/2)*G*m) + 
     (58796*c^3*et^3*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (7*(1 - et^2)^(11/2)*G*m) + (442633*c^3*et^5*x^7*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu])/(70*(1 - et^2)^(11/2)*G*m) + 
     (31945*c^3*et^7*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (112*(1 - et^2)^(11/2)*G*m) + (22736*c^3*et*x^7*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu])/(45*(1 - et^2)^5*G*m) + 
     (16079*c^3*et^3*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (15*(1 - et^2)^5*G*m) + (427*c^3*et^5*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu])/(45*(1 - et^2)^5*G*m) + 
     (3752*c^3*et*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/(15*(1 - et^2)^(9/2)*G*m) + 
     (1190*c^3*et^3*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/(3*(1 - et^2)^(9/2)*G*m) + 
     (37*c^3*et^5*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/((1 - et^2)^(9/2)*G*m) + 
     (16220*c^3*et*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu])/(21*(1 - et^2)^(11/2)*G*
       m) + (1778741*c^3*et^3*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (210*(1 - et^2)^(11/2)*G*m) + (267145*c^3*et^5*x^7*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/(42*(1 - et^2)^(11/2)*G*m) + 
     (321277*c^3*et^7*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (1120*(1 - et^2)^(11/2)*G*m) + (22736*c^3*et*x^7*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/(45*(1 - et^2)^5*G*m) + (16079*c^3*et^3*x^7*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/(15*(1 - et^2)^5*G*m) + (427*c^3*et^5*x^7*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/(45*(1 - et^2)^5*G*m) + (4084*c^3*et*x^5*\[Nu]^2)/
      (45*(1 - et^2)^(7/2)*G*m) + (7753*c^3*et^3*x^5*\[Nu]^2)/
      (30*(1 - et^2)^(7/2)*G*m) + (1664*c^3*et^5*x^5*\[Nu]^2)/
      (45*(1 - et^2)^(7/2)*G*m) - (3752*c^3*et*x^6*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^2)/(15*(1 - et^2)^(9/2)*G*m) - 
     (1190*c^3*et^3*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (3*(1 - et^2)^(9/2)*G*m) - (37*c^3*et^5*x^6*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^2)/((1 - et^2)^(9/2)*G*m) - 
     (74996*c^3*et*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/(105*(1 - et^2)^(11/2)*G*
       m) - (1151581*c^3*et^3*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (140*(1 - et^2)^(11/2)*G*m) - (2615107*c^3*et^5*x^7*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^2)/(420*(1 - et^2)^(11/2)*G*m) - 
     (125813*c^3*et^7*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (448*(1 - et^2)^(11/2)*G*m) - (22736*c^3*et*x^7*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^2)/(45*(1 - et^2)^5*G*m) - (16079*c^3*et^3*x^7*\[Alpha]EM*
       \[Mu]m^2*\[Nu]^2)/(15*(1 - et^2)^5*G*m) - 
     (427*c^3*et^5*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/(45*(1 - et^2)^5*G*m) - 
     (72916*c^3*et*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (45*(1 - et^2)^(11/2)*G*m) - (27724*c^3*et^3*x^7*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu]^2)/(3*(1 - et^2)^(11/2)*G*m) - 
     (543343*c^3*et^5*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (90*(1 - et^2)^(11/2)*G*m) - (3099*c^3*et^7*x^7*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu]^2)/(10*(1 - et^2)^(11/2)*G*m) - 
     (6496*c^3*et*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (45*(1 - et^2)^5*G*m) - (4594*c^3*et^3*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu]^2)/(15*(1 - et^2)^5*G*m) - 
     (122*c^3*et^5*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (45*(1 - et^2)^5*G*m) - (72916*c^3*et*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/
      (45*(1 - et^2)^(11/2)*G*m) - (27724*c^3*et^3*x^7*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(3*(1 - et^2)^(11/2)*G*m) - 
     (543343*c^3*et^5*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/
      (90*(1 - et^2)^(11/2)*G*m) - (3099*c^3*et^7*x^7*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(10*(1 - et^2)^(11/2)*G*m) - 
     (6496*c^3*et*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/(45*(1 - et^2)^5*G*m) - 
     (4594*c^3*et^3*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/(15*(1 - et^2)^5*G*m) - 
     (122*c^3*et^5*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/(45*(1 - et^2)^5*G*m) + 
     (72916*c^3*et*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/(45*(1 - et^2)^(11/2)*G*
       m) + (27724*c^3*et^3*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/
      (3*(1 - et^2)^(11/2)*G*m) + (543343*c^3*et^5*x^7*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^3)/(90*(1 - et^2)^(11/2)*G*m) + 
     (3099*c^3*et^7*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/
      (10*(1 - et^2)^(11/2)*G*m) + (6496*c^3*et*x^7*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^3)/(45*(1 - et^2)^5*G*m) + (4594*c^3*et^3*x^7*\[Alpha]EM*
       \[Mu]m^2*\[Nu]^3)/(15*(1 - et^2)^5*G*m) + 
     (122*c^3*et^5*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/(45*(1 - et^2)^5*G*m)
 
dardt = (-64*c*x^3*\[Nu])/(5*(1 - et^2)^(7/2)) - (584*c*et^2*x^3*\[Nu])/
      (15*(1 - et^2)^(7/2)) - (74*c*et^4*x^3*\[Nu])/(15*(1 - et^2)^(7/2)) + 
     (2972*c*x^4*\[Nu])/(105*(1 - et^2)^(9/2)) - (30442*c*et^2*x^4*\[Nu])/
      (105*(1 - et^2)^(9/2)) - (879*c*et^4*x^4*\[Nu])/(2*(1 - et^2)^(9/2)) - 
     (11717*c*et^6*x^4*\[Nu])/(420*(1 - et^2)^(9/2)) - 
     (8*c*x^5*\[Alpha]EM*\[Mu]m^2*\[Nu])/(15*(1 - et^2)^(11/2)) - 
     (76*c*et^2*x^5*\[Alpha]EM*\[Mu]m^2*\[Nu])/(15*(1 - et^2)^(11/2)) - 
     (23*c*et^4*x^5*\[Alpha]EM*\[Mu]m^2*\[Nu])/(5*(1 - et^2)^(11/2)) - 
     (3*c*et^6*x^5*\[Alpha]EM*\[Mu]m^2*\[Nu])/(10*(1 - et^2)^(11/2)) - 
     (42*c*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu])/(5*(1 - et^2)^(13/2)) - 
     (2366*c*et^2*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu])/(15*(1 - et^2)^(13/2)) - 
     (1917*c*et^4*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu])/(5*(1 - et^2)^(13/2)) - 
     (9349*c*et^6*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu])/(60*(1 - et^2)^(13/2)) - 
     (1773*c*et^8*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu])/(320*(1 - et^2)^(13/2)) + 
     (576*c*x^5*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (5*(1 - et^2)^(11/2)) + (11816*c*et^2*x^5*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu])/(15*(1 - et^2)^(11/2)) + 
     (2716*c*et^4*x^5*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (5*(1 - et^2)^(11/2)) + (174*c*et^6*x^5*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu])/(5*(1 - et^2)^(11/2)) + 
     (380*c*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/(1 - et^2)^(13/2) + 
     (848548*c*et^2*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (105*(1 - et^2)^(13/2)) + (208653*c*et^4*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu])/(10*(1 - et^2)^(13/2)) + 
     (1654043*c*et^6*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (210*(1 - et^2)^(13/2)) + (228299*c*et^8*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu])/(840*(1 - et^2)^(13/2)) + 
     (448*c*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/(5*(1 - et^2)^6) + 
     (6776*c*et^2*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (5*(1 - et^2)^6) + (6314*c*et^4*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*
       \[Nu])/(5*(1 - et^2)^6) + (1036*c*et^6*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu])/(15*(1 - et^2)^6) + (576*c*x^5*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/(5*(1 - et^2)^(11/2)) + (11816*c*et^2*x^5*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/(15*(1 - et^2)^(11/2)) + (2716*c*et^4*x^5*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/(5*(1 - et^2)^(11/2)) + (174*c*et^6*x^5*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/(5*(1 - et^2)^(11/2)) + (1156*c*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (3*(1 - et^2)^(13/2)) + (171160*c*et^2*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (21*(1 - et^2)^(13/2)) + (125977*c*et^4*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (6*(1 - et^2)^(13/2)) + (55471*c*et^6*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (7*(1 - et^2)^(13/2)) + (459559*c*et^8*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (1680*(1 - et^2)^(13/2)) + (448*c*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (5*(1 - et^2)^6) + (6776*c*et^2*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (5*(1 - et^2)^6) + (6314*c*et^4*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (5*(1 - et^2)^6) + (1036*c*et^6*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (15*(1 - et^2)^6) + (176*c*x^4*\[Nu]^2)/(5*(1 - et^2)^(9/2)) + 
     (380*c*et^2*x^4*\[Nu]^2)/(1 - et^2)^(9/2) + (1687*c*et^4*x^4*\[Nu]^2)/
      (5*(1 - et^2)^(9/2)) + (296*c*et^6*x^4*\[Nu]^2)/(15*(1 - et^2)^(9/2)) - 
     (576*c*x^5*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/(5*(1 - et^2)^(11/2)) - 
     (11816*c*et^2*x^5*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/(15*(1 - et^2)^(11/2)) - 
     (2716*c*et^4*x^5*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/(5*(1 - et^2)^(11/2)) - 
     (174*c*et^6*x^5*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/(5*(1 - et^2)^(11/2)) - 
     (3316*c*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/(9*(1 - et^2)^(13/2)) - 
     (2494082*c*et^2*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (315*(1 - et^2)^(13/2)) - (924158*c*et^4*x^6*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^2)/(45*(1 - et^2)^(13/2)) - (3256573*c*et^6*x^6*\[Alpha]EM*
       \[Mu]m^2*\[Nu]^2)/(420*(1 - et^2)^(13/2)) - 
     (898307*c*et^8*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (3360*(1 - et^2)^(13/2)) - (448*c*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (5*(1 - et^2)^6) - (6776*c*et^2*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (5*(1 - et^2)^6) - (6314*c*et^4*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (5*(1 - et^2)^6) - (1036*c*et^6*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (15*(1 - et^2)^6) - (2192*c*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*
       \[Nu]^2)/(5*(1 - et^2)^(13/2)) - (78572*c*et^2*x^6*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu]^2)/(9*(1 - et^2)^(13/2)) - 
     (884126*c*et^4*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (45*(1 - et^2)^(13/2)) - (109891*c*et^6*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu]^2)/(15*(1 - et^2)^(13/2)) - 
     (4103*c*et^8*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (15*(1 - et^2)^(13/2)) - (128*c*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*
       \[Nu]^2)/(5*(1 - et^2)^6) - (1936*c*et^2*x^6*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu]^2)/(5*(1 - et^2)^6) - 
     (1804*c*et^4*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (5*(1 - et^2)^6) - (296*c*et^6*x^6*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*
       \[Nu]^2)/(15*(1 - et^2)^6) - (2192*c*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/
      (5*(1 - et^2)^(13/2)) - (78572*c*et^2*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/
      (9*(1 - et^2)^(13/2)) - (884126*c*et^4*x^6*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/
      (45*(1 - et^2)^(13/2)) - (109891*c*et^6*x^6*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(15*(1 - et^2)^(13/2)) - (4103*c*et^8*x^6*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(15*(1 - et^2)^(13/2)) - (128*c*x^6*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(5*(1 - et^2)^6) - (1936*c*et^2*x^6*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(5*(1 - et^2)^6) - (1804*c*et^4*x^6*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(5*(1 - et^2)^6) - (296*c*et^6*x^6*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(15*(1 - et^2)^6) + (2192*c*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/
      (5*(1 - et^2)^(13/2)) + (78572*c*et^2*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/
      (9*(1 - et^2)^(13/2)) + (884126*c*et^4*x^6*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/
      (45*(1 - et^2)^(13/2)) + (109891*c*et^6*x^6*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^3)/(15*(1 - et^2)^(13/2)) + (4103*c*et^8*x^6*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^3)/(15*(1 - et^2)^(13/2)) + (128*c*x^6*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^3)/(5*(1 - et^2)^6) + (1936*c*et^2*x^6*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^3)/(5*(1 - et^2)^6) + (1804*c*et^4*x^6*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^3)/(5*(1 - et^2)^6) + (296*c*et^6*x^6*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^3)/(15*(1 - et^2)^6)
 
dxdt = (64*c^3*x^5*\[Nu])/(5*(1 - et^2)^(7/2)*G*m) + 
     (584*c^3*et^2*x^5*\[Nu])/(15*(1 - et^2)^(7/2)*G*m) + 
     (74*c^3*et^4*x^5*\[Nu])/(15*(1 - et^2)^(7/2)*G*m) - 
     (2972*c^3*x^6*\[Nu])/(105*(1 - et^2)^(9/2)*G*m) + 
     (1462*c^3*et^2*x^6*\[Nu])/(7*(1 - et^2)^(9/2)*G*m) + 
     (12217*c^3*et^4*x^6*\[Nu])/(30*(1 - et^2)^(9/2)*G*m) + 
     (11717*c^3*et^6*x^6*\[Nu])/(420*(1 - et^2)^(9/2)*G*m) + 
     (8*c^3*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu])/(15*(1 - et^2)^(11/2)*G*m) + 
     (76*c^3*et^2*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu])/(15*(1 - et^2)^(11/2)*G*m) + 
     (23*c^3*et^4*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu])/(5*(1 - et^2)^(11/2)*G*m) + 
     (3*c^3*et^6*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu])/(10*(1 - et^2)^(11/2)*G*m) + 
     (42*c^3*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu])/(5*(1 - et^2)^(13/2)*G*m) + 
     (2246*c^3*et^2*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu])/(15*(1 - et^2)^(13/2)*G*
       m) + (1857*c^3*et^4*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu])/
      (5*(1 - et^2)^(13/2)*G*m) + (9289*c^3*et^6*x^8*\[Alpha]EM*\[Mu]m^2*
       \[Nu])/(60*(1 - et^2)^(13/2)*G*m) + 
     (1773*c^3*et^8*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu])/(320*(1 - et^2)^(13/2)*G*
       m) - (128*c^3*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      ((1 - et^2)^(11/2)*G*m) - (10768*c^3*et^2*x^7*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu])/(15*(1 - et^2)^(11/2)*G*m) - 
     (7472*c^3*et^4*x^7*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (15*(1 - et^2)^(11/2)*G*m) - (118*c^3*et^6*x^7*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu])/(5*(1 - et^2)^(11/2)*G*m) - 
     (55744*c^3*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (105*(1 - et^2)^(13/2)*G*m) - (101144*c^3*et^2*x^8*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu])/(15*(1 - et^2)^(13/2)*G*m) - 
     (606178*c^3*et^4*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (35*(1 - et^2)^(13/2)*G*m) - (33752*c^3*et^6*x^8*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu])/(5*(1 - et^2)^(13/2)*G*m) - 
     (50789*c^3*et^8*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (280*(1 - et^2)^(13/2)*G*m) + (448*c^3*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu])/(15*(1 - et^2)^6*G*m) - 
     (62776*c^3*et^2*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (45*(1 - et^2)^6*G*m) - (4228*c^3*et^4*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu])/(3*(1 - et^2)^6*G*m) - 
     (98*c^3*et^6*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu])/
      (45*(1 - et^2)^6*G*m) - (128*c^3*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      ((1 - et^2)^(11/2)*G*m) - (10768*c^3*et^2*x^7*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/(15*(1 - et^2)^(11/2)*G*m) - 
     (7472*c^3*et^4*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu])/(15*(1 - et^2)^(11/2)*G*
       m) - (118*c^3*et^6*x^7*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (5*(1 - et^2)^(11/2)*G*m) - (18768*c^3*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (35*(1 - et^2)^(13/2)*G*m) - (6812*c^3*et^2*x^8*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/((1 - et^2)^(13/2)*G*m) - (366455*c^3*et^4*x^8*\[Alpha]EM*
       \[Mu]p^2*\[Nu])/(21*(1 - et^2)^(13/2)*G*m) - 
     (203953*c^3*et^6*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu])/
      (30*(1 - et^2)^(13/2)*G*m) - (20513*c^3*et^8*x^8*\[Alpha]EM*\[Mu]p^2*
       \[Nu])/(112*(1 - et^2)^(13/2)*G*m) + 
     (448*c^3*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu])/(15*(1 - et^2)^6*G*m) - 
     (62776*c^3*et^2*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu])/(45*(1 - et^2)^6*G*m) - 
     (4228*c^3*et^4*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu])/(3*(1 - et^2)^6*G*m) - 
     (98*c^3*et^6*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu])/(45*(1 - et^2)^6*G*m) - 
     (176*c^3*x^6*\[Nu]^2)/(5*(1 - et^2)^(9/2)*G*m) - 
     (380*c^3*et^2*x^6*\[Nu]^2)/((1 - et^2)^(9/2)*G*m) - 
     (1687*c^3*et^4*x^6*\[Nu]^2)/(5*(1 - et^2)^(9/2)*G*m) - 
     (296*c^3*et^6*x^6*\[Nu]^2)/(15*(1 - et^2)^(9/2)*G*m) + 
     (128*c^3*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/((1 - et^2)^(11/2)*G*m) + 
     (10768*c^3*et^2*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (15*(1 - et^2)^(11/2)*G*m) + (7472*c^3*et^4*x^7*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^2)/(15*(1 - et^2)^(11/2)*G*m) + 
     (118*c^3*et^6*x^7*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/(5*(1 - et^2)^(11/2)*G*
       m) + (163592*c^3*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (315*(1 - et^2)^(13/2)*G*m) + (296066*c^3*et^2*x^8*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^2)/(45*(1 - et^2)^(13/2)*G*m) + 
     (10704277*c^3*et^4*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (630*(1 - et^2)^(13/2)*G*m) + (26511*c^3*et^6*x^8*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^2)/(4*(1 - et^2)^(13/2)*G*m) + 
     (198193*c^3*et^8*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/
      (1120*(1 - et^2)^(13/2)*G*m) - (448*c^3*x^8*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^2)/(15*(1 - et^2)^6*G*m) + (62776*c^3*et^2*x^8*\[Alpha]EM*
       \[Mu]m^2*\[Nu]^2)/(45*(1 - et^2)^6*G*m) + 
     (4228*c^3*et^4*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/(3*(1 - et^2)^6*G*m) + 
     (98*c^3*et^6*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^2)/(45*(1 - et^2)^6*G*m) + 
     (2368*c^3*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (5*(1 - et^2)^(13/2)*G*m) + (382784*c^3*et^2*x^8*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu]^2)/(45*(1 - et^2)^(13/2)*G*m) + 
     (828794*c^3*et^4*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (45*(1 - et^2)^(13/2)*G*m) + (306497*c^3*et^6*x^8*\[Alpha]EM*\[Delta]*
       \[Mu]m*\[Mu]p*\[Nu]^2)/(45*(1 - et^2)^(13/2)*G*m) + 
     (3133*c^3*et^8*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (15*(1 - et^2)^(13/2)*G*m) - (128*c^3*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu]^2)/(15*(1 - et^2)^6*G*m) + 
     (17936*c^3*et^2*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (45*(1 - et^2)^6*G*m) + (1208*c^3*et^4*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*
       \[Mu]p*\[Nu]^2)/(3*(1 - et^2)^6*G*m) + 
     (28*c^3*et^6*x^8*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p*\[Nu]^2)/
      (45*(1 - et^2)^6*G*m) + (2368*c^3*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/
      (5*(1 - et^2)^(13/2)*G*m) + (382784*c^3*et^2*x^8*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(45*(1 - et^2)^(13/2)*G*m) + 
     (828794*c^3*et^4*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/
      (45*(1 - et^2)^(13/2)*G*m) + (306497*c^3*et^6*x^8*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(45*(1 - et^2)^(13/2)*G*m) + 
     (3133*c^3*et^8*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/
      (15*(1 - et^2)^(13/2)*G*m) - (128*c^3*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/
      (15*(1 - et^2)^6*G*m) + (17936*c^3*et^2*x^8*\[Alpha]EM*\[Mu]p^2*
       \[Nu]^2)/(45*(1 - et^2)^6*G*m) + (1208*c^3*et^4*x^8*\[Alpha]EM*
       \[Mu]p^2*\[Nu]^2)/(3*(1 - et^2)^6*G*m) + 
     (28*c^3*et^6*x^8*\[Alpha]EM*\[Mu]p^2*\[Nu]^2)/(45*(1 - et^2)^6*G*m) - 
     (2368*c^3*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/(5*(1 - et^2)^(13/2)*G*m) - 
     (382784*c^3*et^2*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/
      (45*(1 - et^2)^(13/2)*G*m) - (828794*c^3*et^4*x^8*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^3)/(45*(1 - et^2)^(13/2)*G*m) - 
     (306497*c^3*et^6*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/
      (45*(1 - et^2)^(13/2)*G*m) - (3133*c^3*et^8*x^8*\[Alpha]EM*\[Mu]m^2*
       \[Nu]^3)/(15*(1 - et^2)^(13/2)*G*m) + 
     (128*c^3*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/(15*(1 - et^2)^6*G*m) - 
     (17936*c^3*et^2*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/(45*(1 - et^2)^6*G*m) - 
     (1208*c^3*et^4*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/(3*(1 - et^2)^6*G*m) - 
     (28*c^3*et^6*x^8*\[Alpha]EM*\[Mu]m^2*\[Nu]^3)/(45*(1 - et^2)^6*G*m)
 
H22ecc = (4 - 3*et^2 - 2*et*Cos[u] + et^2*Cos[2*u] + (4*I)*et*Sqrt[1 - et^2]*
        Sin[u])/(4*(-1 + et*Cos[u])^2) + (x^2*\[Alpha]EM*\[Mu]1*\[Mu]2*
       (8*Sqrt[1 - et^2] - 22*et^2*Sqrt[1 - et^2] + 10*et^4*Sqrt[1 - et^2] + 
        et*Sqrt[1 - et^2]*(6 + et^2)*Cos[u] - 4*et^2*Sqrt[1 - et^2]*
         Cos[2*u] + et^3*Sqrt[1 - et^2]*Cos[3*u] - (4*I)*et^3*Sin[u] + 
        (4*I)*et^5*Sin[u] + (2*I)*et^2*Sin[2*u] - (2*I)*et^4*Sin[2*u]))/
      (4*(1 - et^2)^(5/2)*\[Nu]*(-1 + et*Cos[u])^3) - 
     (x*(-856*Sqrt[1 - et^2] - 364*et^2*Sqrt[1 - et^2] + 
        884*et^4*Sqrt[1 - et^2] + 440*Sqrt[1 - et^2]*\[Nu] - 
        252*et^2*Sqrt[1 - et^2]*\[Nu] - 188*et^4*Sqrt[1 - et^2]*\[Nu] + 
        et*Sqrt[1 - et^2]*(1620 - 492*\[Nu] + 5*et^4*(-57 + 17*\[Nu]) + 
          et^2*(-747 + 407*\[Nu]))*Cos[u] + 4*et^2*Sqrt[1 - et^2]*
         (-27 - 17*\[Nu] + et^2*(-57 + 17*\[Nu]))*Cos[2*u] + 
        27*et^3*Sqrt[1 - et^2]*Cos[3*u] + 57*et^5*Sqrt[1 - et^2]*Cos[3*u] + 
        17*et^3*Sqrt[1 - et^2]*\[Nu]*Cos[3*u] - 17*et^5*Sqrt[1 - et^2]*\[Nu]*
         Cos[3*u] + (80*I)*et*Sin[u] - (1168*I)*et^3*Sin[u] + 
        (1088*I)*et^5*Sin[u] + (152*I)*et*\[Nu]*Sin[u] + 
        (32*I)*et^3*\[Nu]*Sin[u] - (184*I)*et^5*\[Nu]*Sin[u] + 
        (276*I)*et^2*Sin[2*u] - (48*I)*et^4*Sin[2*u] - 
        (228*I)*et^6*Sin[2*u] - (100*I)*et^2*\[Nu]*Sin[2*u] + 
        (32*I)*et^4*\[Nu]*Sin[2*u] + (68*I)*et^6*\[Nu]*Sin[2*u]))/
      (336*(1 - et^2)^(3/2)*(-1 + et*Cos[u])^3) - 
     (x^3*\[Alpha]EM*\[Mu]1*\[Mu]2*(-3136 + 16856*et^2 - 18130*et^4 - 
        1764*et^6 + 6174*et^8 + 800*Sqrt[1 - et^2] + 
        15024*et^2*Sqrt[1 - et^2] - 2652*et^4*Sqrt[1 - et^2] + 
        22000*et^6*Sqrt[1 - et^2] - 3420*et^8*Sqrt[1 - et^2] + 896*\[Nu] - 
        4816*et^2*\[Nu] + 5180*et^4*\[Nu] + 504*et^6*\[Nu] - 
        1764*et^8*\[Nu] - 832*Sqrt[1 - et^2]*\[Nu] + 316*et^2*Sqrt[1 - et^2]*
         \[Nu] + 5268*et^4*Sqrt[1 - et^2]*\[Nu] - 21060*et^6*Sqrt[1 - et^2]*
         \[Nu] + 6900*et^8*Sqrt[1 - et^2]*\[Nu] + 
        2*et*(98*et^8*(-7 + 2*\[Nu]) + 4*(490 - 1874*Sqrt[1 - et^2] - 
            140*\[Nu] + 631*Sqrt[1 - et^2]*\[Nu]) - 
          2*et^6*(4459 + 180*Sqrt[1 - et^2] - 1274*\[Nu] + 
            2267*Sqrt[1 - et^2]*\[Nu]) + 2*et^4*(10927 - 
            9790*Sqrt[1 - et^2] - 3122*\[Nu] + 10295*Sqrt[1 - et^2]*\[Nu]) - 
          et^2*(14210 + 347*Sqrt[1 - et^2] - 4060*\[Nu] + 
            10348*Sqrt[1 - et^2]*\[Nu]))*Cos[u] + 
        4*et^2*(-490 + 3604*Sqrt[1 - et^2] + 140*\[Nu] + 479*Sqrt[1 - et^2]*
           \[Nu] + et^4*(-3038 + 4666*Sqrt[1 - et^2] + 868*\[Nu] - 
            1349*Sqrt[1 - et^2]*\[Nu]) + et^6*(1274 - 465*Sqrt[1 - et^2] - 
            364*\[Nu] + 177*Sqrt[1 - et^2]*\[Nu]) - 
          7*et^2*(-322 - 181*Sqrt[1 - et^2] + 92*\[Nu] + 285*Sqrt[1 - et^2]*
             \[Nu]))*Cos[2*u] + 2548*et^3*Cos[3*u] - 5390*et^5*Cos[3*u] + 
        3136*et^7*Cos[3*u] - 294*et^9*Cos[3*u] - 7434*et^3*Sqrt[1 - et^2]*
         Cos[3*u] - 6846*et^5*Sqrt[1 - et^2]*Cos[3*u] - 
        2163*et^7*Sqrt[1 - et^2]*Cos[3*u] - 728*et^3*\[Nu]*Cos[3*u] + 
        1540*et^5*\[Nu]*Cos[3*u] - 896*et^7*\[Nu]*Cos[3*u] + 
        84*et^9*\[Nu]*Cos[3*u] - 224*et^3*Sqrt[1 - et^2]*\[Nu]*Cos[3*u] + 
        4760*et^5*Sqrt[1 - et^2]*\[Nu]*Cos[3*u] + 336*et^7*Sqrt[1 - et^2]*
         \[Nu]*Cos[3*u] - 1078*et^4*Cos[4*u] + 2156*et^6*Cos[4*u] - 
        1078*et^8*Cos[4*u] + 2256*et^4*Sqrt[1 - et^2]*Cos[4*u] + 
        2280*et^6*Sqrt[1 - et^2]*Cos[4*u] + 308*et^4*\[Nu]*Cos[4*u] - 
        616*et^6*\[Nu]*Cos[4*u] + 308*et^8*\[Nu]*Cos[4*u] - 
        160*et^4*Sqrt[1 - et^2]*\[Nu]*Cos[4*u] - 1184*et^6*Sqrt[1 - et^2]*
         \[Nu]*Cos[4*u] + 98*et^5*Cos[5*u] - 196*et^7*Cos[5*u] + 
        98*et^9*Cos[5*u] - 282*et^5*Sqrt[1 - et^2]*Cos[5*u] - 
        285*et^7*Sqrt[1 - et^2]*Cos[5*u] - 28*et^5*\[Nu]*Cos[5*u] + 
        56*et^7*\[Nu]*Cos[5*u] - 28*et^9*\[Nu]*Cos[5*u] + 
        20*et^5*Sqrt[1 - et^2]*\[Nu]*Cos[5*u] + 148*et^7*Sqrt[1 - et^2]*\[Nu]*
         Cos[5*u] + (12448*I)*et*Sin[u] - (19428*I)*et^3*Sin[u] + 
        (20172*I)*et^5*Sin[u] - (15388*I)*et^7*Sin[u] + 
        (2196*I)*et^9*Sin[u] - (7840*I)*et*Sqrt[1 - et^2]*Sin[u] + 
        (19208*I)*et^3*Sqrt[1 - et^2]*Sin[u] - (6664*I)*et^5*Sqrt[1 - et^2]*
         Sin[u] - (4704*I)*et^7*Sqrt[1 - et^2]*Sin[u] - 
        (9568*I)*et*\[Nu]*Sin[u] + (38012*I)*et^3*\[Nu]*Sin[u] - 
        (58192*I)*et^5*\[Nu]*Sin[u] + (38268*I)*et^7*\[Nu]*Sin[u] - 
        (8520*I)*et^9*\[Nu]*Sin[u] + (2240*I)*et*Sqrt[1 - et^2]*\[Nu]*
         Sin[u] - (5488*I)*et^3*Sqrt[1 - et^2]*\[Nu]*Sin[u] + 
        (1904*I)*et^5*Sqrt[1 - et^2]*\[Nu]*Sin[u] + (1344*I)*et^7*
         Sqrt[1 - et^2]*\[Nu]*Sin[u] - (12104*I)*et^2*Sin[2*u] + 
        (11268*I)*et^4*Sin[2*u] - (2688*I)*et^6*Sin[2*u] + 
        (3524*I)*et^8*Sin[2*u] + (7056*I)*et^2*Sqrt[1 - et^2]*Sin[2*u] - 
        (21560*I)*et^4*Sqrt[1 - et^2]*Sin[2*u] + (13720*I)*et^6*
         Sqrt[1 - et^2]*Sin[2*u] + (784*I)*et^8*Sqrt[1 - et^2]*Sin[2*u] - 
        (144*I)*et^2*\[Nu]*Sin[2*u] + (244*I)*et^4*\[Nu]*Sin[2*u] + 
        (2296*I)*et^6*\[Nu]*Sin[2*u] - (2396*I)*et^8*\[Nu]*Sin[2*u] - 
        (2016*I)*et^2*Sqrt[1 - et^2]*\[Nu]*Sin[2*u] + 
        (6160*I)*et^4*Sqrt[1 - et^2]*\[Nu]*Sin[2*u] - 
        (3920*I)*et^6*Sqrt[1 - et^2]*\[Nu]*Sin[2*u] - 
        (224*I)*et^8*Sqrt[1 - et^2]*\[Nu]*Sin[2*u] + (5292*I)*et^3*Sin[3*u] - 
        (3972*I)*et^5*Sin[3*u] - (876*I)*et^7*Sin[3*u] - 
        (444*I)*et^9*Sin[3*u] - (1176*I)*et^3*Sqrt[1 - et^2]*Sin[3*u] + 
        (5880*I)*et^5*Sqrt[1 - et^2]*Sin[3*u] - (4704*I)*et^7*Sqrt[1 - et^2]*
         Sin[3*u] + (588*I)*et^3*\[Nu]*Sin[3*u] - (1776*I)*et^5*\[Nu]*
         Sin[3*u] + (780*I)*et^7*\[Nu]*Sin[3*u] + (408*I)*et^9*\[Nu]*
         Sin[3*u] + (336*I)*et^3*Sqrt[1 - et^2]*\[Nu]*Sin[3*u] - 
        (1680*I)*et^5*Sqrt[1 - et^2]*\[Nu]*Sin[3*u] + 
        (1344*I)*et^7*Sqrt[1 - et^2]*\[Nu]*Sin[3*u] - (846*I)*et^4*Sin[4*u] + 
        (516*I)*et^6*Sin[4*u] + (330*I)*et^8*Sin[4*u] - 
        (196*I)*et^4*Sqrt[1 - et^2]*Sin[4*u] - (196*I)*et^6*Sqrt[1 - et^2]*
         Sin[4*u] + (392*I)*et^8*Sqrt[1 - et^2]*Sin[4*u] - 
        (178*I)*et^4*\[Nu]*Sin[4*u] + (524*I)*et^6*\[Nu]*Sin[4*u] - 
        (346*I)*et^8*\[Nu]*Sin[4*u] + (56*I)*et^4*Sqrt[1 - et^2]*\[Nu]*
         Sin[4*u] + (56*I)*et^6*Sqrt[1 - et^2]*\[Nu]*Sin[4*u] - 
        (112*I)*et^8*Sqrt[1 - et^2]*\[Nu]*Sin[4*u]))/
      (672*(1 - et^2)^(7/2)*\[Nu]*(-1 + et*Cos[u])^5)
 
H21ecc = ((I/3)*Sqrt[1 - et^2]*Sqrt[x]*\[Delta])/(-1 + et*Cos[u])^2 - 
     ((I/3)*x^(5/2)*\[Alpha]EM*\[Delta]*\[Mu]1*\[Mu]2*(3 - 9*et^2 + 3*et^4 + 
        2*(et + et^3)*Cos[u] - et^2*Cos[2*u]))/((1 - et^2)^(3/2)*\[Nu]*
       (-1 + et*Cos[u])^4)
 
H20ecc = (et*Cos[u])/(Sqrt[6]*(1 - et*Cos[u])) - 
     (et*x^2*\[Alpha]EM*\[Mu]1*\[Mu]2*((6 + et^2)*Cos[u] + 
        et*(-6 + 2*et^2 - 4*Cos[2*u] + et*Cos[3*u])))/
      (2*Sqrt[6]*(-1 + et^2)^2*\[Nu]*(-1 + et*Cos[u])^3) + 
     (et*x*((-732 - 7*et^2*(-45 + \[Nu]) - 44*\[Nu] + 
          3*et^4*(-57 + 17*\[Nu]))*Cos[u] + et*(732 - 396*et^2 + 44*\[Nu] - 
          44*et^2*\[Nu] + (108 + et^2*(228 - 68*\[Nu]) + 68*\[Nu])*Cos[2*u] + 
          et*(-27 - 17*\[Nu] + et^2*(-57 + 17*\[Nu]))*Cos[3*u])))/
      (168*Sqrt[6]*(-1 + et^2)*(-1 + et*Cos[u])^3) - 
     (et*x^3*\[Alpha]EM*\[Mu]1*\[Mu]2*
       (2*(70*et^8*(-7 + 2*\[Nu]) - 28*(70 - 114*Sqrt[1 - et^2] + 
            (-20 + 37*Sqrt[1 - et^2])*\[Nu]) + 
          et^2*(-2254 + 7191*Sqrt[1 - et^2] + 4*(161 + 394*Sqrt[1 - et^2])*
             \[Nu]) + 2*et^6*(-2597 + 1188*Sqrt[1 - et^2] + 
            (742 + 629*Sqrt[1 - et^2])*\[Nu]) - 
          2*et^4*(-4949 - 7512*Sqrt[1 - et^2] + (1414 + 5015*Sqrt[1 - et^2])*
             \[Nu]))*Cos[u] + et*(6664 - 10094*et^2 + 196*et^4 + 3234*et^6 - 
          10416*Sqrt[1 - et^2] - 6180*et^2*Sqrt[1 - et^2] - 
          16320*et^4*Sqrt[1 - et^2] + 1164*et^6*Sqrt[1 - et^2] - 1904*\[Nu] + 
          2884*et^2*\[Nu] - 56*et^4*\[Nu] - 924*et^6*\[Nu] + 
          3220*Sqrt[1 - et^2]*\[Nu] - 3412*et^2*Sqrt[1 - et^2]*\[Nu] + 
          13428*et^4*Sqrt[1 - et^2]*\[Nu] - 3828*et^6*Sqrt[1 - et^2]*\[Nu] + 
          4*(1666 - 1956*Sqrt[1 - et^2] - 476*\[Nu] - 299*Sqrt[1 - et^2]*
             \[Nu] + 7*et^6*(154 + 3*Sqrt[1 - et^2] - 44*\[Nu] + 
              33*Sqrt[1 - et^2]*\[Nu]) + et^4*(-490 - 2886*Sqrt[1 - et^2] + 
              140*\[Nu] + 209*Sqrt[1 - et^2]*\[Nu]) + 
            et^2*(-2254 - 4251*Sqrt[1 - et^2] + 644*\[Nu] + 
              2547*Sqrt[1 - et^2]*\[Nu]))*Cos[2*u] + 
          et*(70*et^6*(-7 + 2*\[Nu]) + et^4*(-3136 + 1203*Sqrt[1 - et^2] + 
              (896 - 536*Sqrt[1 - et^2])*\[Nu]) - 
            6*(686 - 995*Sqrt[1 - et^2] + 4*(-49 + 13*Sqrt[1 - et^2])*
               \[Nu]) + et^2*(7742 + 9270*Sqrt[1 - et^2] - 
              4*(553 + 1006*Sqrt[1 - et^2])*\[Nu]))*Cos[3*u] + 
          1078*et^2*Cos[4*u] - 2156*et^4*Cos[4*u] + 1078*et^6*Cos[4*u] - 
          2256*et^2*Sqrt[1 - et^2]*Cos[4*u] - 2280*et^4*Sqrt[1 - et^2]*
           Cos[4*u] - 308*et^2*\[Nu]*Cos[4*u] + 616*et^4*\[Nu]*Cos[4*u] - 
          308*et^6*\[Nu]*Cos[4*u] + 160*et^2*Sqrt[1 - et^2]*\[Nu]*Cos[4*u] + 
          1184*et^4*Sqrt[1 - et^2]*\[Nu]*Cos[4*u] - 98*et^3*Cos[5*u] + 
          196*et^5*Cos[5*u] - 98*et^7*Cos[5*u] + 282*et^3*Sqrt[1 - et^2]*
           Cos[5*u] + 285*et^5*Sqrt[1 - et^2]*Cos[5*u] + 
          28*et^3*\[Nu]*Cos[5*u] - 56*et^5*\[Nu]*Cos[5*u] + 
          28*et^7*\[Nu]*Cos[5*u] - 20*et^3*Sqrt[1 - et^2]*\[Nu]*Cos[5*u] - 
          148*et^5*Sqrt[1 - et^2]*\[Nu]*Cos[5*u])))/
      (336*Sqrt[6]*(1 - et^2)^(7/2)*\[Nu]*(-1 + et*Cos[u])^5)
 
H33ecc = (Sqrt[5/42]*Sqrt[x]*\[Delta]*(I*(9 - 2*et^2)*Sqrt[1 - et^2] + 
        2*et*(-5 + 3*et^2)*Sin[u] - (6*I)*et^2*Sqrt[1 - et^2]*Sin[u]^2 + 
        2*et^3*Sin[u]^3 + et*Cos[u]*((-7*I)*Sqrt[1 - et^2] + 4*et*Sin[u])))/
      (4*(-1 + et*Cos[u])^3) - (Sqrt[5/42]*x^(5/2)*\[Alpha]EM*\[Delta]*\[Mu]1*
       \[Mu]2*(-108*I + (396*I)*et^2 - (408*I)*et^4 + (120*I)*et^6 + 
        (4*I)*et*(-14 + 3*et^2 + 11*et^4)*Cos[u] - 
        (4*I)*et^2*(-10 + 7*et^2 + 3*et^4)*Cos[2*u] - (12*I)*et^3*Cos[3*u] + 
        (12*I)*et^5*Cos[3*u] + 16*et*Sqrt[1 - et^2]*Sin[u] - 
        130*et^3*Sqrt[1 - et^2]*Sin[u] + 72*et^5*Sqrt[1 - et^2]*Sin[u] + 
        52*et^2*Sqrt[1 - et^2]*Sin[2*u] - 10*et^4*Sqrt[1 - et^2]*Sin[2*u] - 
        18*et^3*Sqrt[1 - et^2]*Sin[3*u] + 3*et^4*Sqrt[1 - et^2]*Sin[4*u]))/
      (16*(1 - et^2)^(5/2)*\[Nu]*(-1 + et*Cos[u])^4)
 
H32ecc = (Sqrt[5/7]*x*(-1 + 3*\[Nu])*(4 - 4*et^2 + I*et*Sqrt[1 - et^2]*
         Sin[u]))/(12*(-1 + et*Cos[u])^3) - 
     (Sqrt[5/7]*x^3*\[Alpha]EM*\[Mu]1*\[Mu]2*(-1 + 3*\[Nu])*
       (64*Sqrt[1 - et^2] - 160*et^2*Sqrt[1 - et^2] + 
        48*et^4*Sqrt[1 - et^2] + 16*et*Sqrt[1 - et^2]*(1 + 3*et^2)*Cos[u] - 
        16*et^2*Sqrt[1 - et^2]*Cos[2*u] - (16*I)*et*Sin[u] + 
        (13*I)*et^3*Sin[u] - (12*I)*et^5*Sin[u] + (8*I)*et^2*Sin[2*u] + 
        (4*I)*et^4*Sin[2*u] - (3*I)*et^3*Sin[3*u]))/(48*(1 - et^2)^(3/2)*
       \[Nu]*(-1 + et*Cos[u])^5)
 
H31ecc = (Sqrt[x]*\[Delta]*(I*Sqrt[1 - et^2] - (6*I)*et*Sqrt[1 - et^2]*
         Cos[u] - 6*et*Sin[u] + 3*et^2*Sin[2*u]))/
      (12*Sqrt[14]*(-1 + et*Cos[u])^2) + (x^(5/2)*\[Alpha]EM*\[Delta]*\[Mu]1*
       \[Mu]2*((4*I)*et*(-14 + 3*et^2 + 11*et^4)*Cos[u] - 
        (4*I)*et^2*(-10 + 7*et^2 + 3*et^4)*Cos[2*u] + 
        3*(-4*I + (36*I)*et^2 - (40*I)*et^4 + (8*I)*et^6 + 
          (4*I)*et^3*(-1 + et^2)*Cos[3*u] + 2*et*Sqrt[1 - et^2]*
           (-8 - 17*et^2 + 4*et^4)*Sin[u] + 36*et^2*Sqrt[1 - et^2]*Sin[2*u] + 
          6*et^4*Sqrt[1 - et^2]*Sin[2*u] - 18*et^3*Sqrt[1 - et^2]*Sin[3*u] + 
          3*et^4*Sqrt[1 - et^2]*Sin[4*u])))/(48*Sqrt[14]*(1 - et^2)^(5/2)*
       \[Nu]*(-1 + et*Cos[u])^4)
 
H30ecc = ((-I/2)*et*Sqrt[1 - et^2]*x*(-1 + 3*\[Nu])*Sin[u])/
      (Sqrt[42]*(-1 + et*Cos[u])^3) - ((I/4)*et*x^3*\[Alpha]EM*\[Mu]1*\[Mu]2*
       (-1 + 3*\[Nu])*(8 - 5*et^2 + 6*et^4 - 4*et*(2 + et^2)*Cos[u] + 
        3*et^2*Cos[2*u])*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*\[Nu]*
       (-1 + et*Cos[u])^5)
 
H44ecc = (Sqrt[5/7]*x*(-1 + 3*\[Nu])*(256 - 346*et^2 + 105*et^4 + 
        2*et*(-130 + 111*et^2)*Cos[u] - 2*et^2*(-61 + 42*et^2)*Cos[2*u] - 
        18*et^3*Cos[3*u] + 3*et^4*Cos[4*u] + (312*I)*et*Sqrt[1 - et^2]*
         Sin[u] - (168*I)*et^3*Sqrt[1 - et^2]*Sin[u] - 
        (108*I)*et^2*Sqrt[1 - et^2]*Sin[2*u] + (24*I)*et^3*Sqrt[1 - et^2]*
         Sin[3*u]))/(288*(-1 + et*Cos[u])^4) + 
     (Sqrt[5/7]*x^3*\[Alpha]EM*\[Mu]1*\[Mu]2*(-1 + 3*\[Nu])*
       (512*Sqrt[1 - et^2] - 1820*et^2*Sqrt[1 - et^2] + 
        1702*et^4*Sqrt[1 - et^2] - 462*et^6*Sqrt[1 - et^2] - 
        et*Sqrt[1 - et^2]*(-142 - 347*et^2 + 345*et^4)*Cos[u] + 
        2*et^2*Sqrt[1 - et^2]*(-101 - 13*et^2 + 48*et^4)*Cos[2*u] + 
        113*et^3*Sqrt[1 - et^2]*Cos[3*u] - 36*et^5*Sqrt[1 - et^2]*Cos[3*u] - 
        24*et^4*Sqrt[1 - et^2]*Cos[4*u] + 3*et^5*Sqrt[1 - et^2]*Cos[5*u] + 
        (144*I)*et*Sin[u] - (921*I)*et^3*Sin[u] + (1113*I)*et^5*Sin[u] - 
        (336*I)*et^7*Sin[u] + (240*I)*et^2*Sin[2*u] - (192*I)*et^4*Sin[2*u] - 
        (48*I)*et^6*Sin[2*u] - (105*I)*et^3*Sin[3*u] + (93*I)*et^5*Sin[3*u] + 
        (12*I)*et^7*Sin[3*u] + (18*I)*et^4*Sin[4*u] - (18*I)*et^6*Sin[4*u]))/
      (144*(1 - et^2)^(5/2)*\[Nu]*(-1 + et*Cos[u])^5)
 
H42ecc = (Sqrt[5]*x*(-1 + 3*\[Nu])*(8 - 6*et^2 + et*(-26 + 15*et^2)*Cos[u] + 
        12*et^2*Cos[2*u] - 3*et^3*Cos[3*u] + (30*I)*et*Sqrt[1 - et^2]*
         Sin[u] - (12*I)*et^2*Sqrt[1 - et^2]*Sin[2*u]))/
      (504*(-1 + et*Cos[u])^3) - (Sqrt[5]*x^3*\[Alpha]EM*\[Mu]1*\[Mu]2*
       (-1 + 3*\[Nu])*(64*Sqrt[1 - et^2] - 376*et^2*Sqrt[1 - et^2] + 
        188*et^4*Sqrt[1 - et^2] - 12*et^6*Sqrt[1 - et^2] - 
        2*et*Sqrt[1 - et^2]*(-46 - 191*et^2 + 93*et^4)*Cos[u] + 
        4*et^2*Sqrt[1 - et^2]*(-53 - 25*et^2 + 12*et^4)*Cos[2*u] + 
        154*et^3*Sqrt[1 - et^2]*Cos[3*u] - 48*et^4*Sqrt[1 - et^2]*Cos[4*u] + 
        6*et^5*Sqrt[1 - et^2]*Cos[5*u] - (48*I)*et*Sin[u] - 
        (249*I)*et^3*Sin[u] + (345*I)*et^5*Sin[u] - (48*I)*et^7*Sin[u] + 
        (192*I)*et^2*Sin[2*u] - (96*I)*et^4*Sin[2*u] - (96*I)*et^6*Sin[2*u] - 
        (105*I)*et^3*Sin[3*u] + (93*I)*et^5*Sin[3*u] + (12*I)*et^7*Sin[3*u] + 
        (18*I)*et^4*Sin[4*u] - (18*I)*et^6*Sin[4*u]))/
      (1008*(1 - et^2)^(5/2)*\[Nu]*(-1 + et*Cos[u])^5)
 
H40ecc = (et*x*(-1 + 3*\[Nu])*((2 + 9*et^2)*Cos[u] + 
        et*(-2 - 12*Cos[2*u] + 3*et*Cos[3*u])))/
      (168*Sqrt[2]*(-1 + et*Cos[u])^3) + (et*x^3*\[Alpha]EM*\[Mu]1*\[Mu]2*
       (-1 + 3*\[Nu])*((14 + 139*et^2 - 9*et^4)*Cos[u] + 
        et*(-28 - 58*et^2 + 18*et^4 - 2*(37 + 29*et^2)*Cos[2*u] + 
          et*(65 + 12*et^2)*Cos[3*u] - 24*et^2*Cos[4*u] + 3*et^3*Cos[5*u])))/
      (168*Sqrt[2]*(-1 + et^2)^2*\[Nu]*(-1 + et*Cos[u])^5)
 
\[Phi]circ = -55/(384*x^(3/2)) + (25*\[Alpha]EM*\[Mu]m^2)/(16*Sqrt[x]) - 
     (416785*Sqrt[x]*\[Alpha]EM*\[Mu]m^2)/32256 + 
     (35*Sqrt[x]*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p)/12 + 
     (35*Sqrt[x]*\[Alpha]EM*\[Mu]p^2)/12 - 1/(32*x^(5/2)*\[Nu]) - 
     3715/(32256*x^(3/2)*\[Nu]) + (5*\[Alpha]EM*\[Mu]m^2)/
      (768*Sqrt[x]*\[Nu]) - (16945*Sqrt[x]*\[Alpha]EM*\[Mu]m^2)/
      (129024*\[Nu]) - (25*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p)/
      (16*Sqrt[x]*\[Nu]) + (35015*Sqrt[x]*\[Alpha]EM*\[Delta]*\[Mu]m*\[Mu]p)/
      (2688*\[Nu]) - (25*\[Alpha]EM*\[Mu]p^2)/(16*Sqrt[x]*\[Nu]) + 
     (5865*Sqrt[x]*\[Alpha]EM*\[Mu]p^2)/(448*\[Nu]) - 
     (35*Sqrt[x]*\[Alpha]EM*\[Mu]m^2*\[Nu])/12

